Tur\'an densities of hypercubes

In this paper we describe a number of extensions to Razborov's semidefinite flag algebra method. We will begin by showing how to apply the method to significantly improve the upper bounds of edge and vertex Tur\'an density type results for hypercubes. We will then introduce an improvement to the method which can be applied in a more general setting, notably to 3-uniform hypergraphs, to get a new upper bound of 0.5615 for $\pi(K_4^3)$. For hypercubes we improve Thomason and Wagner's result on the upper bound of the edge Tur\'an density of a 4-cycle free subcube to 0.60318 and Chung's result on forbidding 6-cycles to 0.36577. We also show that the upper bound of the vertex Tur\'an density of $\mc{Q}_3$ can be improved to 0.76900, and that the vertex Tur\'an density of $\mc{Q}_3$ with one vertex removed is precisely 2/3.

==> HypercubeEdgeDensityChecker.cpp <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : HypercubeEdgeDensityChecker.
//
//Author      : Rahil Baber.
//
//Date        : 20th November 2010.
//
//Usage       : <executable> <input file>
//              E.g. HypercubeEdgeDensityChecker.exe B.txt 
//
//Description : Using Razborov's method (extended to hypercubes) it calculates a bound on the
//              coloured edge Turan density for a given family of red-blue edge-coloured
//              hypercubes. The program expects the relevant data (flags, basis, matrices, 
//              etc.) to be passed to it through the input file (specified through the
//              command line). This program is designed only to verify that the input file
//              gives the claimed bound, it does not create such input files.
//
//Notes       : Currently the program can only handle hypercubes of dimension at most 4, and
//              can only read hypercubes of dimension at most 3 from the input file. Users
//              may wish/need to change the hard coded values 'LI_MAX' and
//              'noOfDecimalPlaces' specified below.

#include <iostream>
#include <fstream>
#include <stdlib.h>
using namespace std;

//*** Hard coded values that a user may wish to change. ***

//Used to allocate memory for CLargeInt objects. If an overflow error occurs it most likely
//means that LI_MAX was set too low. The larger LI_MAX is, the slower the program will run
//and the more memory it will require.
const long LI_MAX = 30; //You may need to change this value.

//Used by DisplayDensity() to calculate the upper bound of the Turan density to
//'noOfDecimalPlaces' decimal places.
const long noOfDecimalPlaces = 6;

//*** Class definitions. ***

//Exception classes which are thrown when overflow or division by zero occurs.
class ErrorOverflow{};
class ErrorDivisionByZero{};

//Used to store and manipulate very large integers. Can store any integer of magnitude less
//than 2^(8*LI_MAX). The integer's magnitude is stored in a static array to avoid slow
//dynamic memory allocation. The amount of the array being used is also stored, to increase
//the speed of operations on small integers. Functions which use this class may throw an
//ErrorOverflow or ErrorDivisionByZero object.
class CLargeInt
{
public:
    //The default constructor, sets the large integer to 0.
    CLargeInt();

    //The following constructors allow the fundamental integral data types to be
    //automatically cast into CLargeInt objects. These constructors call Assign() and so may
    //throw an ErrorOverflow object. No object will be thrown if LI_MAX >=
    //sizeof(unsigned long), (sizeof(unsigned long) = 4 usually).
    CLargeInt(unsigned int  input);
    CLargeInt(int           input);
    CLargeInt(unsigned long input);
    CLargeInt(long          input);

    //The copy constructor.
    CLargeInt(const CLargeInt& input);
    
    //The assignment operator.
    CLargeInt& operator=(const CLargeInt& input);

    //The unary operators. Used to evaluate +A or -A, when A is a CLargeInt object.
    const CLargeInt operator+() const;
    const CLargeInt operator-() const;

    //The basic arithmetic operators. The +,-,* operators may throw an ErrorOverflow object.
    //The integer division operators / and % are wrappers for the Divide() function and so
    //may throw an ErrorDivisionByZero object.
    friend const CLargeInt operator+(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator-(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator*(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator/(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator%(const CLargeInt& A, const CLargeInt& B);

    //The comparison operators. They are wrappers for the Compare() function.
    friend const bool operator==(const CLargeInt& A, const CLargeInt& B);
    friend const bool operator!=(const CLargeInt& A, const CLargeInt& B);
    friend const bool operator< (const CLargeInt& A, const CLargeInt& B);
    friend const bool operator<=(const CLargeInt& A, const CLargeInt& B);
    friend const bool operator> (const CLargeInt& A, const CLargeInt& B);
    friend const bool operator>=(const CLargeInt& A, const CLargeInt& B);

    //Used to convert the CLargeInt object into a long. If the value stored in the object is
    //larger than what can be stored in a long variable it throws an ErrorOverflow object.
    long ConvertToLong() const;

private:
    //Used by constructors to convert the fundamental integral data types to CLargeInt
    //objects. It may throw an ErrorOverflow object but only if LI_MAX<sizeof(unsigned long),
    //(sizeof(unsigned long) = 4 usually).
    void Assign(unsigned long input);

    //Used by the comparison operators to compare two large integers A, B.
    //Returns -1 if A < B,
    //         0 if A = B,
    //         1 if A > B.
    static long Compare(const CLargeInt& A, const CLargeInt& B);

    //Used by the integer division operators / and %. Define |input| to be the magnitude of
    //input, and sign(input) to be +1 if input>=0 and -1 if input<0. The function calculates
    //outputQ, and outputR as follows:
    //outputQ = sign(inputN)*sign(inputD)*(|inputN|/|inputD|), where '/' is integer division,
    //outputR = sign(inputN)*(|inputN|%|inputD|).
    //The choice of signs for outputQ and outputR were chosen so that inputN = inputD *
    //outputQ + outputR. If inputD = 0 an ErrorDivisionByZero class is thrown. The function
    //assumes outputQ resides in a different address to inputN, inputD, and outputR. It also
    //assumes outputR resides in a different address to inputN, inputD, and outputQ.
    static void Divide(const CLargeInt& inputN, const CLargeInt& inputD,
                       CLargeInt& outputQ, CLargeInt& outputR);

    //Data[], Size, and bPositive hold the data that represents the large integer. Data[] and
    //Size hold the magnitude of the large integer, bPositive holds the sign. bPositive =
    //true if the integer is greater than or equal to 0, and false otherwise. The magnitude
    //of the integer is given by:
    //Data[Size-1]*256^(Size-1)+Data[Size-2]*256^(Size-2)+...+Data[1]*256+Data[0].
    //Size holds the number of bytes the integer takes up in Data[]. To avoid leading zeros,
    //which can artificially make a small integer use up a lot of the Data[] array, we add
    //the following restriction. If the integer is 0 then Size=0, otherwise Data[Size-1] must
    //be non-zero.
    unsigned char Data[LI_MAX];
    long          Size; //Number of bytes. Size=0 <=> integer=0. Size!=0 => Data[Size-1]!=0.
    bool          bPositive; //bPositive=true if integer>=0, false otherwise.
};

//Allows us to use << operator to output the CLargeInt object L to the screen or a file.
ostream& operator<<(ostream& out, const CLargeInt& L);

//Used to store and manipulate fractions with very large numerators and denominators. It uses
//two CLargeInt member variables, named N and D, which store the numerator and denominator of
//the fraction respectively. Functions which use this class may throw an ErrorOverflow or
//ErrorDivisionByZero object.
class CLargeFraction
{
public:
    //The default constructor, sets the fraction to 0.
    CLargeFraction();
        
    //The following constructors allow the fundamental integral data types to be
    //automatically cast into CLargeFraction objects. They may throw an ErrorOverflow object.
    //No object will be thrown if LI_MAX >= sizeof(unsigned long), (sizeof(unsigned long) = 4
    //usually).
    CLargeFraction(unsigned int  input);
    CLargeFraction(int           input);
    CLargeFraction(unsigned long input);
    CLargeFraction(long          input);

    //A constructor that allows CLargeInt objects to be automatically cast into
    //CLargeFraction objects.
    CLargeFraction(const CLargeInt& input);
    
    //The unary operators. Used to evaluate +A or -A, when A is a CLargeFraction object.
    //These functions may throw an ErrorDivisionByZero object.
    const CLargeFraction operator+() const;
    const CLargeFraction operator-() const;

    //The basic arithmetic operators. The +,-,*,/ operators may throw an ErrorOverflow or
    //ErrorDivisionByZero object.
    friend const CLargeFraction operator+(const CLargeFraction& A, const CLargeFraction& B);
    friend const CLargeFraction operator-(const CLargeFraction& A, const CLargeFraction& B);
    friend const CLargeFraction operator*(const CLargeFraction& A, const CLargeFraction& B);
    friend const CLargeFraction operator/(const CLargeFraction& A, const CLargeFraction& B);

    //The comparison operators. They are wrappers for the Compare() function. They may throw
    //an ErrorOverflow or ErrorDivisionByZero object.
    friend const bool operator==(const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator!=(const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator< (const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator<=(const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator> (const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator>=(const CLargeFraction& A, const CLargeFraction& B);

    //Removes any common factors between the numerator and the denominator and makes the
    //denominator positive. It may throw an ErrorDivisionByZero object.
    void Simplify();

    CLargeInt N; //Numerator.
    CLargeInt D; //Denominator.

private:
    //Used by the comparison operators to compare two fractions A, B.
    //Returns -1 if A < B,
    //         0 if A = B,
    //         1 if A > B.
    //It may throw an ErrorOverflow or ErrorDivisionByZero object.
    static long Compare(const CLargeFraction& A, const CLargeFraction& B);
};

//Allows us to use << operator to output the CLargeFraction object F to the screen or a file.
ostream& operator<<(ostream& out, const CLargeFraction& F);

//A simple class to store hypercubes that have at most 16 vertices. We take our vertex set to
//be {0,1,...,2^Dim-1}, where Dim is the dimension of the hypercube. The edge set is
//implicitly defined as follows: ij is an edge if and only if the binary representations of i
//and j differ by precisely one digit. The colours of the edges are stored in the array
//M[][]. We can represent a flag as (g, n) a CGraph g and an integer n, by
//taking the labelled vertices to be 0,1,...,2^n-1.
class CGraph
{
public:
    //Dimension of the hypercube.
    long Dim;

    //The colours of the vertices.
    //C[i][j] = true  if edge ij is blue,
    //          false if ij is not an edge or ij is a red edge.
    bool C[16][16];
};

//Allows us to use << operator to output the CGraph object g to the screen or a file.
ostream& operator<<(ostream& out, const CGraph& g);

//Used by CLinkedList to create a dynamically allocated list of graphs.
class CListNode
{
public:
    //The graph which is part of the list.
    CGraph g;

    //CLinkedList is primarily used to store the family $\mathcal{H}$ (the admissible
    //hypercubes of dimension "dimOfH"). We will use coeff to keep track of the coefficient
    //of $p(H;G)$.
    CLargeFraction coeff;

    //Pointer to the next CListNode in the list.
    //If there is no next CListNode, pNext = NULL.
    CListNode* pNext;
};

//A very basic linked list of graphs. CLinkedList is primarily used to store the family
//$\mathcal{H}$ (the admissible hypercubes of dimension "dimOfH"). It may throw a bad_alloc
//object.
class CLinkedList
{
public:
    //The constructor. Sets pHead=NULL to indicate the list is empty.
    CLinkedList();

    //The destructor. Calls Free().
    ~CLinkedList();
    
    //Used to destroy the list, and free any memory it has allocated.
    void Free();

    //Used to add a new graph to the start of the list. It will throw a bad_alloc object if
    //there is not enough memory to add the new graph.
    void Add(CGraph& g);
    
    //Returns the number of nodes in the list.
    long Size();

    //Pointer to the first element in the list. If the list is empty pHead = NULL.
    CListNode* pHead;
};

//A very basic class that holds data used to calculate the upper bound of the Turan density.
//The calculation involves summing positive semidefinite matrices multiplied by flags. Each
//CTermInfo object holds one such matrix, the basis it is written in, the flags which are
//used to describe the basis, and the common induced type of the flags. Memory is dynamically
//allocated for the matrix, basis, and flags by ReadDataFile(). Any dynamically allocated
//memory is automatically freed by the CTermInfo's destructor. The class uses CLargeFraction
//objects and so ErrorOverflow and ErrorDivisionByZero objects may be thrown.
class CTermInfo
{
public:
    //The default constructor, initializes pointers to NULL.
    CTermInfo();

    //The destructor. A wrapper for Free().
    ~CTermInfo();

    //Deallocates memory.
    void Free();

    //The member variables are all initialized (and where appropriate allocated) by the
    //function ReadDataFile().

    //The common induced type of the flags. 
    CGraph Type;

    //FlagList[] holds a list of flags, and is of size noOfFlags. 
    long    noOfFlags;
    CGraph* FlagList;

    //Matrix[][] holds the positive semidefinite matrix and is of size MatrixDim by
    //MatrixDim.
    long             MatrixDim;
    CLargeFraction** Matrix;

    //Basis[][] represents a list of linear combinations of flags by storing the coeffcients
    //of the flags. The n-th linear combination is:
    //Basis[n-1][0](FlagList[0])+Basis[n-1][1](FlagList[1])+...
    //There are MatrixDim linear combinations (hence the first index varies from 0 to
    //MatrixDim-1). The second index varies from 0 to noOfFlags-1.
    CLargeFraction** Basis;
};

//*** Global variables. ***

//The dimension of the hypercubes $H_i$. Due to the way the function GenerateH() has been
//implemented dimOfH can be at most 4. In order for the density calculation to be valid
//dimOfH must be at least 1. It is initialized by ReadDataFile().
long dimOfH;

//H is a linked list representing $\mathcal{H}$ the family of admissible hypercubes of
//dimension dimOfH. H is initialized by a call to GenerateH().
CLinkedList H;

//ForbiddenGraph[] holds the forbidden family $\mathcal{F}$. Its size is held in
//noOfForbiddenGraphs. noOfForbiddenGraphs is initialized in ReadDataFile(). ReadDataFile()
//also allocates the memory for ForbiddenGraph[] then initializes it. The memory is
//deallocated in Cleanup().
long    noOfForbiddenGraphs;
CGraph* ForbiddenGraph = NULL;

//If bForbidOnlyInducedSubcubes is set to false, the admissible hypercubes are those that do
//not contain a subcube from our forbidden family $\mathcal{F}$. If set to true then the
//admissible hypercubes are those that do not contain an *induced* subcube from
//$\mathcal{F}$. It is initialized by ReadDataFile().
bool bForbidOnlyInducedSubcubes;

//Term[] is an array of size noOfTerms that holds data used to calculate the upper bound of
//the Turan density. noOfTerms is initialized in ReadDataFile(). ReadDataFile() also
//allocates the memory for Term[] then initializes it. The memory is deallocated in
//Cleanup().
long       noOfTerms;
CTermInfo* Term = NULL;

//Factorial[n] = n!.
long Factorial[5] = {1, 1, 2, 6, 24};

//Iso[][] (together with Factorial[]) will be useful in generating isomorphic copies of
//graphs. Iso[][] is an array (dimOfH! by dimOfH) of all permutations of {0,1,...,dimOfH-1}.
//Iso[p][n] is the image of n under permutation p. Iso[][] is ordered in such a way that
//{Iso[p][] : p<=r!} is the set of permutations in which only {0,1,..,r-1} are permuted and
//{r,...,dimOfH-1} are left in place. InitIso() allocates memory for Iso[][] and initializes
//it. Its memory is deallocated by Cleanup().
long** Iso = NULL;

//*** Function declarations. ***

//Deallocates the memory allocated to H, ForbiddenGraph[], Term[], and Iso[][]. To deallocate
//the memory associated with Iso[][] it requires dimOfH to be set.
void Cleanup();

//Allocates memory for Iso[][] and initializes it. The function assumes dimOfH has been set
//to a value between 1 and 4. Iso[][] is initialized to a dimOfH! by dimOfH array
//representing all permutations of {0,1,...,dimOfH-1}. Iso[p][n] will be the image of n under
//permutation p. Iso[][] will be ordered in such a way that {Iso[p][] : p<=r!} is the set of
//permutations in which only {0,1,..,r-1} are permuted and {r,...,dimOfH-1} are left in
//place. A bad_alloc object is thrown if memory allocation fails.
void InitIso();

//Calculates the number of characters needed to display 'n'. The function is used by
//ReadDataFile().
long NumberOfDigits(unsigned long n);

//This function is used in parsing the input file. It reads one character from the file. If
//the end of the file is reached it returns '\0'. If the character is '#' it interprets this
//as the start of a comment. It will then skip over all characters until '\n','\r', or '\0'
//is encountered and returns that instead.
char ReadChar(istream& in);

//This function is used in parsing the input file. It checks whether the character is a
//whitespace character (i.e. an end of line character, tab, or space).
bool IsWhitespace(char c);

//This function is used in parsing the input file. It discards whitespace characters until it
//reaches a non-whitespace character. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
void RemoveWhitespace(istream& in, char& c);

//This function is used in parsing the input file. It continually removes the character
//'repeated' until a different character is encountered. 'repeated' must appear at least once
//otherwise the function returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadRepeatingChar(istream& in, char repeated, char& c);

//This function is used in parsing the input file. Checks whether 'str[]' matches the
//characters in the istream. Ignores capitalization. Allows whitespaces in 'str[]' to be
//represented by one or more whitespaces in the istream. The last character that was read
//(but not yet interpreted) should be passed to the function via 'c'. When the function
//returns 'c' will hold the last character read by the function.
bool CheckString(istream& in, const char* str, char& c);

//This function is used in parsing the input file. It removes any whitespaces then reads in a
//boolean value and returns it via the variable 'b'. The function accepts "yes", "no", "y",
//"n", "true", or "false" as the boolean value (capitalization is ignored). If one of the
//listed boolean values is not encountered the function returns false, otherwise it returns
//true. The last character that was read (but not yet interpreted) should be passed to the
//function via 'c'. When the function returns 'c' will hold the last character read by the
//function.
bool ReadBool(istream& in, bool& b, char& c);

//This function is used in parsing the input file. It reads in a CLargeInt value and returns
//it via the variable 'L'. It may throw an ErrorOverflow object if the integer is too large.
//The first character must be +,-,0-9. If the first character is + or - the next character
//must be one of 0-9 or a series of whitespaces followed by 0-9. No whitespaces are allowed
//between the numeric digits. If the function reads in an integer of this form successfully
//it returns true, otherwise it returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadLargeInteger(istream& in, CLargeInt& L, char& c);

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in "<str[]>:<integer>", e.g. "Dimension:3". The string 'str[]' is read in using
//CheckString(). The integer is read using ReadLargeInteger() and returned via 'output'. It
//allows optional whitespaces either side of the colon. It may throw an ErrorOverflow object
//if the integer is too large.
//The function returns 0 on success,
//                     1 if the input is unexpected,
//                     2 if the integer is too large to be stored in a long.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadLong(istream& in, const char* str, long& output, char& c);

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in the blue edge set of a edge-coloured hypercube. The function assumes g.Dim has been
//set and is at most 3. It uses g.Dim to verify the edges are valid. The edge set should take
//the form "{<edge>,<edge>,...,<edge>}", where <edge> is a two digit integer representing the
//edge. For example "{01, 32, 37}" or the empty set "{}". The two digits representing the
//edge should be between 0 and 2^g.Dim-1 (inclusive), and differ by precisely one bit in
//their binary representations. Whitespaces either side of the <edge> sequences are
//ignored. The function returns true if it succeeds, and false otherwise. The last character
//that was read (but not yet interpreted) should be passed to the function via 'c'. When the
//function returns 'c' will hold the last character read by the function.
bool ReadHypercube(istream& in, CGraph& g, char& c);

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in a linear combination of flags and store it in Term.Basis[basisIndex][]. The
//function assumes memory has already been allocated for Term.Basis[][]. It also assumes
//Term.noOfFlags has been set and uses this to verify the flags read in are valid. The linear
//combination of flags should take the form
//"<Fraction>(<Flag>)<+ or -><Fraction>(<Flag>)<+ or ->...".
//For example "1/2(F1)-4/3(F2)+2/3(F5)+1/7(F6)". An ErrorOverflow object may be thrown if an
//integer that is read is too large to be stored.
//The function returns 0 if it succeeds,
//                     1 if the input is incorrectly formatted,
//                     2 if a flag index does not lie in [1,Term.noOfFlags],
//                     3 if a coefficient causes a division by zero.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadBasis(istream& in, CTermInfo& Term, long basisIndex, char& c);

//This function parses the input file given by filename. It initializes, and where
//appropriate allocates memory, for the global variables dimOfH, noOfForbiddenGraphs,
//ForbiddenGraph[], bForbidOnlyInducedSubcubes, noOfTerms, and Term[]. It returns true if it
//succeeds and false if an error occurred. It makes use of the functions NumberOfDigits(),
//ReadChar(), IsWhitespace(), RemoveWhitespace(), ReadRepeatingChar(), CheckString(),
//ReadBool(), ReadLargeInteger(), ReadLong(), ReadHypercube(), and ReadBasis().
bool ReadDataFile(const char* filename);

//Returns true if all matrices in Term[] are positive semidefinite (psd). The function
//assumes Term[] and noOfTerms have been initialized. A bad_alloc or ErrorOverflow object may
//be thrown.
bool IsPSD();

//Returns true if the binary represetation of i and j differ by precisely one bit. Expects i
//and j to be non-negative and less than 2^4.
bool IsAnEdge(long i, long j);

//Returns the number of blue edges in the hypercube g.
long NumberOfEdges(CGraph& g);

//Returns true if g1 and g2 are of the same dimension and have identically coloured edges.
bool IsCopy(CGraph& g1, CGraph& g2);

//If bInduced = false, IsSubcube() returns true if gSub is a subcube of gSuper.
//If bInduced = true,  IsSubcube() returns true if gSub is an induced subcube of gSuper.
//Assumes Iso[][] has been initialized.
bool IsSubcube(CGraph& gSub, CGraph& gSuper, bool bInduced);

//Each blue edge set can be assigned a unique integer. FindMinIso() creates gOut a graph with
//the property that the flag (gOut, dimOfType) is isomorphic to the flag (gIn, dimOfType) and
//has the smallest integer associated with its blue edge set out of all such graphs. This
//function is used by GenerateH() to avoid storing isomorphic copies of graphs, and by
//CalculateDensity() to speed up searching through lists of flags. In order for GenerateH()
//to function correctly the way FindMinIso() constructs the integer representing the blue
//edge set is important. The function assumes Iso[][] has been initialized.
void FindMinIso(CGraph gIn, CGraph& gOut, long dimOfType);

//Generates 'H' a linked list representing $\mathcal{H}$ the family of admissible hypercubes
//of dimension dimOfH. The function assumes dimOfH, ForbiddenGraph[], noOfForbiddenGraphs,
//and bForbidOnlyInducedSubcubes, have been initialized. A bad_alloc object may be thrown.
void GenerateH();

//Displays 'Density' as both a fraction and a decimal. This function is used by
//CalculateDensity() to display an upper bound of the Turan density. It may throw an
//ErrorOverflow object.
void DisplayDensity(CLargeFraction Density);

//Calculates then displays the upper bound of the Turan density. The function assumes
//Iso[][], Term[], noOfTerms, H, and dimOfH have been initialized. To save memory the
//function modifies Term[]. A bad_alloc or ErrorOverflow object may be thrown.
void CalculateDensity();

//The main function. Expects argc to be 2, argv[0] to be the name of the executable and
//argv[1] to be the name of the input file.
int main(int argc, char* argv[]);

//*** Function definitions. ***

//The default constructor, sets the large integer to 0.
CLargeInt::CLargeInt()
{
    Size      = 0;
    bPositive = true;

    return;
}

//Allows an unsigned int to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(unsigned int input)
{
    Assign(input);
    return;
}

//Allows an int to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(int input)
{
    unsigned long temp;

    if(input>=0)
        Assign(input);
    else
    {
        //Call Assign() on -input.

        //-input may be 2147483648 which could cause an overflow. To avoid this situation we
        //cast -(input+1) to an unsigned long then add one.
        input++;
        temp = -input;
        temp++;

        Assign(temp);
        bPositive = false;
    }

    return;
}

//Allows an unsigned long to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(unsigned long input)
{
    Assign(input);
    return;
}

//Allows a long to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(long input)
{
    unsigned long temp;

    if(input>=0)
        Assign(input);
    else
    {
        //Call Assign() on -input.

        //-input may be 2147483648 which could cause an overflow. To avoid this situation we
        //cast -(input+1) to an unsigned long then add one.
        input++;
        temp = -input;
        temp++;

        Assign(temp);
        bPositive = false;
    }

    return;
}

//The copy constructor.
CLargeInt::CLargeInt(const CLargeInt& input)
{
    long i;
    
    //Check if we are trying to copy the object to itself.
    if(this==&input)
        return;

    Size      = input.Size;
    bPositive = input.bPositive;
    
    //We do not need to copy all of Data[].
    for(i=0;i<Size;i++)
        Data[i] = input.Data[i];

    return;
}

//The assignment operator.
CLargeInt& CLargeInt::operator=(const CLargeInt& input)
{
    long i;

    //Check if we are trying to assign the object to itself.
    if(this==&input)
        return *this;

    Size      = input.Size;
    bPositive = input.bPositive;
    
    //We do not need to copy all of Data[].
    for(i=0;i<Size;i++)
        Data[i] = input.Data[i];

    return *this;
}

//The + unary operator. Used to evaluate +A, when A is a CLargeInt object.
const CLargeInt CLargeInt::operator+() const
{
    return *this;
}

//The - unary operator. Used to evaluate -A, when A is a CLargeInt object.
const CLargeInt CLargeInt::operator-() const
{
    CLargeInt output = *this;
    
    if(output.Size!=0)
        output.bPositive = !output.bPositive;
    
    return output;
}

//The + arithmetic operator. Returns A+B. It may throw an ErrorOverflow object.
const CLargeInt operator+(const CLargeInt& A, const CLargeInt& B)
{
    long      i;
    long      sum, carryOver;
    CLargeInt output;

    //Deal with A=0 or B=0 as a special case.
    if(A.Size==0)
        return B;

    if(B.Size==0)
        return A;

    //A!=0 and B!=0.
    if(A.bPositive==B.bPositive)
    {
        //Add the magnitudes of A and B.
        output.bPositive = A.bPositive;

        //output will take up max{A.Size,B.Size}+{1 or 0} bytes. Provisionally set the size.
        if(A.Size>=B.Size)
            output.Size = A.Size;
        else
            output.Size = B.Size;

        //Do the addition byte by byte.
        carryOver = 0;
        for(i=0;i<output.Size;i++)
        {
            sum = carryOver;

            if(i<A.Size)
                sum += A.Data[i];

            if(i<B.Size)
                sum += B.Data[i];
            
            output.Data[i] = sum%256;
            carryOver      = sum/256;
        }

        if(carryOver!=0)
        {
            if(output.Size>=LI_MAX)
                throw ErrorOverflow(); //Overflow occured.

            output.Data[output.Size] = carryOver;
            output.Size++;
        }

        return output;
    }
    else
    {
        //Find the difference between the magnitudes of A and B.

        //If A.Size==B.Size assume |A|>=|B|.
        if(A.Size>=B.Size)
        {
            output.bPositive = A.bPositive;
            output.Size      = A.Size;

            //Do the subtraction of B from A, byte by byte.
            carryOver = 0;
            for(i=0;i<output.Size;i++)
            {
                sum = carryOver;

                if(i<A.Size)
                    sum += A.Data[i];

                if(i<B.Size)
                    sum -= B.Data[i];
                            
                if(sum>=0)
                {
                    output.Data[i] = sum;
                    carryOver      = 0;
                }
                else
                {
                    output.Data[i] = 256+sum;
                    carryOver      = -1;
                }
            }

            if(carryOver==0)
            {
                //Remove leading zeros.
                while(true)
                {
                    if(output.Size==0)
                    {
                        output.bPositive = true;
                        return output;
                    }

                    if(output.Data[output.Size-1]!=0)
                        return output;

                    output.Size--;
                }
            }

            //A.Size==B.Size but |A|<|B|. 
        }

        //A.Size<B.Size or (A.Size==B.Size and carryOver!=0) => |A|<|B|
        output.bPositive = B.bPositive;
        output.Size      = B.Size;

        //Do the subtraction of A from B, byte by byte.
        carryOver = 0;
        for(i=0;i<output.Size;i++)
        {
            sum = carryOver;

            if(i<A.Size)
                sum -= A.Data[i];

            if(i<B.Size)
                sum += B.Data[i];
                        
            if(sum>=0)
            {
                output.Data[i] = sum;
                carryOver      = 0;
            }
            else
            {
                output.Data[i] = 256+sum;
                carryOver      = -1;
            }
        }

        //Remove leading zeros.
        while(true)
        {
            if(output.Size==0)
            {
                output.bPositive = true;
                return output;
            }

            if(output.Data[output.Size-1]!=0)
                return output;

            output.Size--;
        }
    }
}

//The - arithmetic operator. Returns A-B. It may throw an ErrorOverflow object.
const CLargeInt operator-(const CLargeInt& A, const CLargeInt& B)
{
    return A+(-B);
}

//The * arithmetic operator. Returns A*B. It may throw an ErrorOverflow object.
const CLargeInt operator*(const CLargeInt& A, const CLargeInt& B)
{
    long      i, j, k;
    long      sum, carryOver;
    CLargeInt output;

    //Deal with A=0 or B=0 as a special case.
    if(A.Size==0)
        return A;
    
    if(B.Size==0)
        return B;
    
    //A!=0 and B!=0.

    //Calculate the sign of A*B.
    if(A.bPositive==B.bPositive)
        output.bPositive = true;
    else
        output.bPositive = false;

    //output will take up A.Size+B.Size-{1 or 0} bytes. Provisionally set the size.
    if(A.Size+B.Size-1>LI_MAX)
        throw ErrorOverflow(); //Overflow will occur.

    output.Size = A.Size+B.Size-1;

    //Initialize output to 0.
    for(i=0;i<output.Size;i++)
        output.Data[i] = 0;
        
    //Multiply byte by byte.
    for(i=0;i<A.Size;i++)
    for(j=0;j<B.Size;j++)
    {
        carryOver = A.Data[i]*B.Data[j];
        
        //Add carryOver*(256^(i+j)) to output.

        if(carryOver==0)
            continue;

        //Do the addition byte by byte.
        for(k=i+j;k<output.Size;k++)
        {
            sum = output.Data[k]+carryOver;
            
            output.Data[k] = sum%256;
            carryOver      = sum/256;

            if(carryOver==0)
                break;
        }

        if(carryOver!=0)
        {
            if(output.Size>=LI_MAX)
                throw ErrorOverflow();

            output.Data[output.Size] = carryOver;
            output.Size++;
        }
    }

    return output;
}

//The / arithmetic operator. Returns A/B where / is integer division (see Divide() for a more
//precise definition of /). If B=0 an ErrorDivisionByZero object is thrown.
const CLargeInt operator/(const CLargeInt& A, const CLargeInt& B)
{
    CLargeInt output, Temp;

    CLargeInt::Divide(A,B,output,Temp);
    
    return output;
}

//The % arithmetic operator. Returns A%B (see Divide() for a more precise definition of %).
//If B=0 an ErrorDivisionByZero object is thrown.
const CLargeInt operator%(const CLargeInt& A, const CLargeInt& B)
{
    CLargeInt output, Temp;

    CLargeInt::Divide(A,B,Temp,output);
    
    return output;
}

//Returns (A==B).
const bool operator==(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)==0);
}

//Returns (A!=B).
const bool operator!=(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)!=0);
}

//Returns (A<B).
const bool operator<(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)==-1);
}

//Returns (A<=B).
const bool operator<=(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)!=1);
}

//Returns (A>B).
const bool operator>(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)==1);
}

//Returns (A>=B).
const bool operator>=(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)!=-1);
}

//Used to convert the CLargeInt object into a long. If the value stored in the object is
//larger than what can be stored in a long variable it throws an ErrorOverflow object.
long CLargeInt::ConvertToLong() const
{
    long i;
    long max, min;
    long result;
    
    //Check if overflow occurs.
    if(Size>=sizeof(long))
    {
        //max =  2^{8*sizeof(long)-1} - 1,
        //min = -2^{8*sizeof(long)-1}.
        //To avoid overflow, we define them as follows:
        max  = (1<<(8*sizeof(long)-2))-1;
        max += 1<<(8*sizeof(long)-2);
        min  = -max;
        min -= 1;

        if(*this<min || max<*this)
            throw ErrorOverflow();
    }

    //Convert the object into a long.
    result = 0;
    for(i=0;i<sizeof(long) && i<Size;i++)
    {
        if(bPositive==true)
            result += Data[i]<<(8*i);
        else
            result -= Data[i]<<(8*i);
    }
    
    return result;
}

//Used by constructors to convert the fundamental integral data types to CLargeInt objects.
//It may throw an ErrorOverflow object but only if LI_MAX < sizeof(unsigned long),
//(sizeof(unsigned long) = 4 usually).
void CLargeInt::Assign(unsigned long input)
{
    long i;

    Size      = 0;
    bPositive = true;

    if(input==0)
        return;

    //Initialize Data[] so it equals input.
    for(i=0;i<sizeof(unsigned long);i++)
    {
        //input!=0, fill in Data[i]. 
        
        if(i>=LI_MAX)
            throw ErrorOverflow();
        
        //Remove the least significant byte of input and store it in Data[i].
        Data[i] = input%256;
        input   = input/256;

        if(input==0)
        {
            Size = i+1;
            return;
        }
    }

    return;
}

//Used by the comparison operators to compare two large integers A, B.
//Returns -1 if A < B,
//         0 if A = B,
//         1 if A > B.
long CLargeInt::Compare(const CLargeInt& A, const CLargeInt& B)
{
    long i;
    
    if(A.bPositive!=B.bPositive)
    {
        if(A.bPositive==true)
            return 1;  //A >= 0 > B.
        else
            return -1; //A < 0 <= B.
    }

    //A and B have the same sign.

    if(A.Size!=B.Size)
    {
        if((A.bPositive==true  && A.Size>B.Size)
        || (A.bPositive==false && A.Size<B.Size))
            return 1;  //A > B.
        else
            return -1; //A < B.
    }

    //A.Size = B.Size and A.bPositive = B.bPositive.
    
    //Check the magnitude of the integers, beginning with the most significant byte. 
    for(i=A.Size-1;i>=0;i--)
    {
        if(A.Data[i]>B.Data[i])
        {
            if(A.bPositive==true)
                return 1;  //A > B.
            else
                return -1; //A < B.
        }

        if(A.Data[i]<B.Data[i])
        {
            if(A.bPositive==true)
                return -1; //A < B.
            else
                return 1;  //A > B.
        }

        //A.Data[i] = B.Data[i]. Check the next most significant byte.
    }

    return 0; //A = B.
}

//Used by the integer division operators / and %. Define |input| to be the magnitude of
//input, and sign(input) to be +1 if input>=0 and -1 if input<0. The function calculates
//outputQ, and outputR as follows:
//outputQ = sign(inputN)*sign(inputD)*(|inputN|/|inputD|), where '/' is integer division,
//outputR = sign(inputN)*(|inputN|%|inputD|).
//The choice of signs for outputQ and outputR were chosen so that inputN = inputD * 
//outputQ + outputR. If inputD = 0 an ErrorDivisionByZero class is thrown. The function
//assumes outputQ resides in a different address to inputN, inputD, and outputR. It also
//assumes outputR resides in a different address to inputN, inputD, and outputQ.
void CLargeInt::Divide(const CLargeInt& inputN, const CLargeInt& inputD,
                       CLargeInt& outputQ, CLargeInt& outputR)
{
    long i, j;
    long sum, carryOver;
    bool bSubtractD;
    long bitD, bitN;
    long nBit, nByte;
    long rBit, rByte;
    long overflowByte;

    //Deal with inputN=0 and inputD=0 as a special case.
    if(inputD.Size==0)
        throw ErrorDivisionByZero();
    
    if(inputN.Size==0)
    {
        outputQ = 0;
        outputR = 0;
        return;
    }

    //We will do the division via the long division method in binary.

    //Find the leading bit of inputD.
    j = inputD.Data[inputD.Size-1];
    for(i=7;i>=0;i--)
    {
        if((j>>i)%2==1)
            break;
    }

    bitD = i;
        
    //Find the leading bit of inputN.
    j = inputN.Data[inputN.Size-1];
    for(i=7;i>=0;i--)
    {
        if((j>>i)%2==1)
            break;
    }

    bitN = i;

    //Check if |inputD|>|inputN| obviously holds.
    if(inputD.Size>inputN.Size || (inputD.Size==inputN.Size && bitD>bitN))
    {
        outputQ = 0;
        outputR = inputN;
        return;
    }
    
    //|inputN| is stored in at least as many bits as |inputD|.

    //|inputD| is stored in "(inputD.Size-1)*8+bitD+1" bits. Fill outputR with the
    //"(inputD.Size-1)*8+bitD+1" most significant bits of inputN.
    outputR.Size = inputD.Size;

    for(i=0;i<outputR.Size;i++)
        outputR.Data[i] = 0;

    nBit  = bitN;
    nByte = inputN.Size-1;
    rBit  = bitD;
    rByte = inputD.Size-1;
    while(true)
    {
        //Copy bit.
        outputR.Data[rByte] |= ((inputN.Data[nByte]>>nBit)&1)<<rBit;

        //Move to next bit.
        rBit--;

        if(rBit==-1)
        {
            rBit = 7;
            rByte--;
        }

        if(rByte==-1)
            break;

        nBit--;

        if(nBit==-1)
        {
            nBit = 7;
            nByte--;
        }
    }

    //outputR has been initialized.

    //nBit and nByte hold the position of the last bit in inputN to be added to outputR. This
    //is also the most significant bit possible in outputQ.

    //Initialize outputQ.
    outputQ.Size = nByte+1;

    for(i=0;i<outputQ.Size;i++)
        outputQ.Data[i] = 0;
    
    //Calculate the value of the bits of outputQ.
    overflowByte = 0; //Used when outputR overflows.
    while(true)
    {
        //Calculate the value of the "nByte*8+nBit" bit in outputQ.

        //Check if |outputR| >= |inputD|. If it is we set the bit in outputQ to 1, and
        //subtract |inputD| from |outputR|.
        if(overflowByte!=0)
            bSubtractD = true; //|outputR| takes up more bytes than |inputD|.
        else
        {
            for(i=outputR.Size-1;i>=0;i--)
            {
                if(outputR.Data[i]>inputD.Data[i])
                {
                    bSubtractD = true;
                    break;
                }

                if(outputR.Data[i]<inputD.Data[i])
                {
                    bSubtractD = false;
                    break;
                }
            }
            
            if(i==-1)
                bSubtractD = true; //|outputR| = |inputD|.
        }
        
        if(bSubtractD==true)
        {
            //Subtract inputD from outputR.
            carryOver = 0;
            for(i=0;i<outputR.Size;i++)
            {
                sum = outputR.Data[i]-inputD.Data[i]+carryOver;
                
                if(sum>=0)
                {
                    outputR.Data[i] = sum;
                    carryOver       = 0;
                }
                else
                {
                    outputR.Data[i] = 256+sum;
                    carryOver       = -1;
                }
            }

            //Set the bit of outputQ to 1.
            outputQ.Data[nByte] |= 1<<nBit; 
        }

        if(nByte==0 && nBit==0)
            break; //Found all the bits of outputQ.

        //Move to the next bit.
        nBit--;

        if(nBit==-1)
        {
            nBit = 7;
            nByte--;
        }

        //Shift the bits of outputR to the left (by multiplying by 2) and append the
        //"nByte*8+nbit" bit from inputN to the end.
        carryOver = (inputN.Data[nByte]>>nBit)&1;
        for(i=0;i<outputR.Size;i++)
        {
            sum             = 2*outputR.Data[i]+carryOver;
            outputR.Data[i] = sum%256;
            carryOver       = sum/256;
        }
        
        overflowByte = carryOver;

        //Calculate the next bit of outputQ.
    }

    //outputR holds the magnitude of the remainder.

    //Calculate the signs of outputQ and outputR.
    if(inputN.bPositive==inputD.bPositive)
        outputQ.bPositive = true;
    else
        outputQ.bPositive = false;

    outputR.bPositive = inputN.bPositive;
    
    //Remove leading zeros.
    while(true)
    {
        if(outputQ.Size==0)
        {
            outputQ.bPositive = true;
            break;
        }

        if(outputQ.Data[outputQ.Size-1]!=0)
            break;

        outputQ.Size--;
    }

    while(true)
    {
        if(outputR.Size==0)
        {
            outputR.bPositive = true;
            break;
        }

        if(outputR.Data[outputR.Size-1]!=0)
            break;

        outputR.Size--;
    }

    return;
}

//Allows us to use << operator to output the CLargeInt object L to the screen or a file.
ostream& operator<<(ostream& out, const CLargeInt& L)
{
    long          i, n;
    unsigned char digit[3*LI_MAX];
    CLargeInt     Q, R;

    if(L==0)
    {
        out << "0";
        return out;
    }

    //Set Q to be the magnitude of L.
    if(L<0)
    {
        out << "-"; //Display the sign of the integer.
        Q = -L;
    }
    else
        Q = L;

    //Remove the least significant decimal digit of Q and store it in digit[].
    n = 0;
    while(Q!=0)
    {
        R = Q%10;
        Q = Q/10;
        
        digit[n] = R.ConvertToLong();
        n++;
    }
    
    //Display the digits of the integer.
    for(i=n-1;i>=0;i--)
        out << char('0'+digit[i]);

    return out;
}

//The default constructor, sets the fraction to 0.
CLargeFraction::CLargeFraction()
{
    N = 0;
    D = 1;
    return;
}

//Allows an unsigned int to be automatically cast into a CLargeFraction object. It may throw
//an ErrorOverflow object.
CLargeFraction::CLargeFraction(unsigned int input)
{
    N = input;
    D = 1;
    return;
}

//Allows an int to be automatically cast into a CLargeFraction object. It may throw an
//ErrorOverflow object.
CLargeFraction::CLargeFraction(int input)
{
    N = input;
    D = 1;
    return;
}

//Allows an unsigned long to be automatically cast into a CLargeFraction object. It may throw
//an ErrorOverflow object.
CLargeFraction::CLargeFraction(unsigned long input)
{
    N = input;
    D = 1;
    return;
}

//Allows a long to be automatically cast into a CLargeFraction object. It may throw an
//ErrorOverflow object.
CLargeFraction::CLargeFraction(long input)
{
    N = input;
    D = 1;
    return;
}

//Allows a CLargeInt object to be automatically cast into a CLargeFraction object.
CLargeFraction::CLargeFraction(const CLargeInt& input)
{
    N = input;
    D = 1;
    return;
}

//The + unary operator. Used to evaluate +A, when A is a CLargeFraction object. It may throw
//an ErrorDivisionByZero object.
const CLargeFraction CLargeFraction::operator+() const
{
    CLargeFraction output = *this;
    output.Simplify();
    return output;
}

//The - unary operator. Used to evaluate -A, when A is a CLargeFraction object. It may throw
//an ErrorDivisionByZero object.
const CLargeFraction CLargeFraction::operator-() const
{
    CLargeFraction output;

    output.N = -N;
    output.D = D;

    output.Simplify();
    return output;
}

//The + arithmetic operator. Returns A+B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator+(const CLargeFraction& A, const CLargeFraction& B)
{
    CLargeFraction output;

    output.N = A.N*B.D+B.N*A.D;
    output.D = A.D*B.D;

    output.Simplify();
    return output;
}

//The - arithmetic operator. Returns A-B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator-(const CLargeFraction& A, const CLargeFraction& B)
{
    return A+(-B);
}

//The * arithmetic operator. Returns A*B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator*(const CLargeFraction& A, const CLargeFraction& B)
{
    CLargeFraction output;

    output.N = A.N*B.N;
    output.D = A.D*B.D;
    
    output.Simplify();
    return output;
}

//The / arithmetic operator. Returns A/B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator/(const CLargeFraction& A, const CLargeFraction& B)
{
    CLargeFraction output;

    if(B.D==0)
        throw ErrorDivisionByZero();

    output.N = A.N*B.D;
    output.D = B.N*A.D;
    
    output.Simplify();
    return output;
}

//Returns (A==B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator==(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)==0);
}

//Returns (A!=B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator!=(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)!=0);
}

//Returns (A<B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator<(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)==-1);
}

//Returns (A<=B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator<=(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)!=1);
}

//Returns (A>B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator>(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)==1);
}

//Returns (A>=B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator>=(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)!=-1);
}

//Removes any common factors between the numerator and the denominator and makes the
//denominator positive. It may throw an ErrorDivisionByZero object.
void CLargeFraction::Simplify()
{
    CLargeInt R1, R2, R3;

    if(D==0)
        throw ErrorDivisionByZero();

    if(N==0)
    {
        D = 1;
        return;
    }
    
    //Apply the Euclidean algorithm to determine the highest common factor.
    R1 = N;
    R2 = D;
    while(true)
    {
        R3 = R1%R2;

        if(R3==0)
            break; //R2 is the highest common factor.

        R1 = R2;
        R2 = R3;
    }
    
    //Divide by the highest common factor.
    N = N/R2;
    D = D/R2;

    //Make the denominator positive.
    if(D<0)
    {
        N = -N;
        D = -D;
    }

    return;
}

//Used by the comparison operators to compare two fractions A, B.
//Returns -1 if A < B,
//         0 if A = B,
//         1 if A > B.
//It may throw an ErrorOverflow or ErrorDivisionByZero object.
long CLargeFraction::Compare(const CLargeFraction& A, const CLargeFraction& B)
{
    long      result;
    CLargeInt L;

    if(A.D==0 || B.D==0)
        throw ErrorDivisionByZero();

    L = A.N*B.D-A.D*B.N;

    if(L==0)
        return 0; //A = B.

    if(L>0)
        result = 1; //A > B, if both A.D>0 and B.D>0.
    else
        result = -1;//A < B, if both A.D>0 and B.D>0.
    
    //Take the signs of A.D and B.D into account.
    if(A.D<0)
        result = -result;

    if(B.D<0)
        result = -result;

    return result;
}

//Allows us to use << operator to output the CLargeFraction object F to the screen or a file.
ostream& operator<<(ostream& out, const CLargeFraction& F)
{
    out << F.N << "/" << F.D;
    return out;
}

//Allows us to use << operator to output the CGraph object g to the screen or a file.
ostream& operator<<(ostream& out, const CGraph& g)
{
    long i, j;
    bool bFirst;

    //Display the number of vertices.
    out << "Dimension " << g.Dim << " : ";

    //Display the blue edges.
    out << "Blue edges = {";

    //Used to help us put the commas in the right place.
    bFirst = true;

    for(i=0;i<(1<<g.Dim);i++)
    for(j=0;j<i;j++)
    {
        if(IsAnEdge(i,j)==false)
            continue;

        if(g.C[j][i]==true)
        {
            //Display the commas that separate the edges.
            if(bFirst==false)
                out << ", ";
            else
                bFirst = false;
                
            //Display the edge ijk.
            out << j << i;
        }
    }

    out << "}";

    return out;
}

//The constructor. Sets pHead=NULL to indicate the list is empty.
CLinkedList::CLinkedList()
{
    pHead = NULL;
    return;
}

//The destructor. Calls Free().
CLinkedList::~CLinkedList()
{
    Free();
    return;
}

//Used to destroy the list, and free any memory it has allocated.
void CLinkedList::Free()
{
    CListNode* pTemp;

    while(pHead!=NULL)
    {
        //Delete the first element in the list and set the second element as the new first
        //element.
        pTemp = pHead->pNext;
        delete pHead;
        pHead = pTemp;
    }

    return;
}

//Used to add a new graph to the start of the list. It will throw a bad_alloc object if there
//is not enough memory to add the new graph.
void CLinkedList::Add(CGraph& g)
{
    CListNode* pNew;

    pNew = new CListNode;

    pNew->g     = g;
    pNew->coeff = 0;
    pNew->pNext = pHead;
    pHead       = pNew; 

    return;
}

//Returns the number of nodes in the list.
long CLinkedList::Size()
{
    long       size;
    CListNode* pNode;

    size  = 0;
    pNode = pHead;
    while(pNode!=NULL)
    {
        size++;
        pNode = pNode->pNext;
    }

    return size;
}

//The default constructor, initializes pointers to NULL.
CTermInfo::CTermInfo()
{
    FlagList = NULL;
    Matrix   = NULL;
    Basis    = NULL;

    return;
}

//The destructor. A wrapper for Free().
CTermInfo::~CTermInfo()
{
    Free();
    return;
}

//Deallocates memory.
void CTermInfo::Free()
{
    long i;

    delete[] FlagList;
    FlagList = NULL;

    if(Matrix!=NULL)
    {
        for(i=0;i<MatrixDim;i++)
            delete[] Matrix[i];

        delete[] Matrix;
        Matrix = NULL;
    }

    if(Basis!=NULL)
    {
        for(i=0;i<MatrixDim;i++)
            delete[] Basis[i];

        delete[] Basis;
        Basis = NULL;
    }

    return;
}

//Deallocates the memory allocated to H, ForbiddenGraph[], Term[], and Iso[][]. To deallocate
//the memory associated with Iso[][] it requires dimOfH to be set.
void Cleanup()
{
    long i;

    H.Free();

    delete[] ForbiddenGraph;
    ForbiddenGraph = NULL;

    delete[] Term;
    Term = NULL;

    if(Iso!=NULL)
    {
        for(i=0;i<Factorial[dimOfH];i++)
            delete[] Iso[i];

        delete[] Iso;
        Iso = NULL;
    }
    
    return;
}

//Allocates memory for Iso[][] and initializes it. The function assumes dimOfH has been set
//to a value between 1 and 4. Iso[][] is initialized to a dimOfH! by dimOfH array
//representing all permutations of {0,1,...,dimOfH-1}. Iso[p][n] will be the image of n under
//permutation p. Iso[][] will be ordered in such a way that {Iso[p][] : p<=r!} is the set of
//permutations in which only {0,1,..,r-1} are permuted and {r,...,dimOfH-1} are left in
//place. A bad_alloc object is thrown if memory allocation fails.
void InitIso()
{
    long i, j, k, p, n;

    //Allocate memory for Iso[][].
    Iso = new long*[Factorial[dimOfH]];

    for(i=0;i<Factorial[dimOfH];i++)
        Iso[i] = NULL;

    if(dimOfH==0)
        return;

    for(i=0;i<Factorial[dimOfH];i++)
        Iso[i] = new long[dimOfH];

    //Initialize Iso[][].

    //Set Iso[0][] to be the identity map.
    for(n=0;n<dimOfH;n++)
        Iso[0][n] = n;

    //p = number of permutations filled in.
    p = 1; 

    //Inductively build up Iso[][]:
    //Assume {Iso[k][] : k<=i!} are all permutations which permute {0,1,...,i-1} but leave
    //{i,i+1,...,dimOfH-1}. Generate new permutations by swapping i and j in Iso[k][], for
    //all j<i and k<=i!.
    for(i=1;i<dimOfH;i++)
    for(j=0;j<i;j++)
    for(k=0;k<Factorial[i];k++)
    {
        for(n=0;n<dimOfH;n++)
        {
            if(Iso[k][n]==i)
                Iso[p][n] = j;
            else
            if(Iso[k][n]==j)
                Iso[p][n] = i;
            else
                Iso[p][n] = Iso[k][n];
        }

        p++;
    }
    
    return;
}

//Calculates the number of characters needed to display 'n'. The function is used by
//ReadDataFile().
long NumberOfDigits(unsigned long n)
{
    long result = 0;

    if(n==0)
        return 1;

    while(n!=0)
    {
        result++;
        n /= 10;
    }

    return result;
}

//This function is used in parsing the input file. It reads one character from the file. If
//the end of the file is reached it returns '\0'. If the character is '#' it interprets this
//as the start of a comment. It will then skip over all characters until '\n','\r', or '\0'
//is encountered and returns that instead.
char ReadChar(istream& in)
{
    char c;

    in.get(c);

    //Check if the end of the file has been reached.
    if(in.eof()==true)
        return '\0';

    //Check if a comment has been encountered.
    if(c=='#')
    {
        //Remove the comment.
        while(true)
        {
            in.get(c);

            if(in.eof()==true)
                return '\0';

            if(c=='\n' || c=='\r' || c=='\0')
                return c;
        }
    }

    return c;
}

//This function is used in parsing the input file. It checks whether the character is a
//whitespace character (i.e. an end of line character, tab, or space).
bool IsWhitespace(char c)
{
    if(c==' ' || c=='\t' || c=='\n' || c=='\r')
        return true;

    return false;
}

//This function is used in parsing the input file. It discards whitespace characters until it
//reaches a non-whitespace character. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
void RemoveWhitespace(istream& in, char& c)
{
    while(IsWhitespace(c)==true)
        c = ReadChar(in);

    return;
}

//This function is used in parsing the input file. It continually removes the character
//'repeated' until a different character is encountered. 'repeated' must appear at least once
//otherwise the function returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadRepeatingChar(istream& in, char repeated, char& c)
{
    if(c!=repeated)
        return false;

    while(c==repeated)
        c = ReadChar(in);

    return true;
}

//This function is used in parsing the input file. Checks whether 'str[]' matches the
//characters in the istream. Ignores capitalization. Allows whitespaces in 'str[]' to be
//represented by one or more whitespaces in the istream. The last character that was read
//(but not yet interpreted) should be passed to the function via 'c'. When the function
//returns 'c' will hold the last character read by the function.
bool CheckString(istream& in, const char* str, char& c)
{
    long i;
    char s1, s2;

    i = 0;
    while(str[i]!='\0')
    {
        if(IsWhitespace(str[i])==true)
        {
            if(IsWhitespace(c)==false)
                return false;

            //Move to a non-whitespace character in the istream and str[].
            RemoveWhitespace(in,c);

            while(IsWhitespace(str[i])==true)
                i++;
        }
        else
        {
            //Ignore capitilizations.
            s1 = str[i];
            s2 = c;

            if('A'<=s1 && s1<='Z')
                s1 += 'a'-'A';

            if('A'<=s2 && s2<='Z')
                s2 += 'a'-'A';

            //Check if str[] matches the istream.
            if(s1!=s2)
                return false;

            c = ReadChar(in);
            i++;
        }
    }

    return true;
}

//This function is used in parsing the input file. It removes any whitespaces then reads in a
//boolean value and returns it via the variable 'b'. The function accepts "yes", "no", "y",
//"n", "true", or "false" as the boolean value (capitalization is ignored). If one of the
//listed boolean values is not encountered the function returns false, otherwise it returns
//true. The last character that was read (but not yet interpreted) should be passed to the
//function via 'c'. When the function returns 'c' will hold the last character read by the
//function.
bool ReadBool(istream& in, bool& b, char& c)
{
    b = false;

    RemoveWhitespace(in,c);

    //Check if input is "true".
    if(c=='t' || c=='T')
    {
        b = true;
        return CheckString(in,"true",c);
    }

    //Check if input is "false".
    if(c=='f' || c=='F')
    {
        b = false;
        return CheckString(in,"false",c);
    }

    //Check if input is "y" or "yes".
    if(c=='y' || c=='Y')
    {
        b = true;

        //Check if it is "yes".
        c = ReadChar(in);

        if(c=='e' || c=='E')
            return CheckString(in,"es",c);

        return true;
    }

    //Check if input is "n" or "no".
    if(c=='n' || c=='N')
    {
        b = false;

        //Check if it is "no".
        c = ReadChar(in);

        if(c=='o' || c=='O')
            c = ReadChar(in);

        return true;
    }

    //An unexpected character was encountered.
    return false;
}

//This function is used in parsing the input file. It reads in a CLargeInt value and returns
//it via the variable 'L'. It may throw an ErrorOverflow object if the integer is too large.
//The first character must be +,-,0-9. If the first character is + or - the next character
//must be one of 0-9 or a series of whitespaces followed by 0-9. No whitespaces are allowed
//between the numeric digits. If the function reads in an integer of this form successfully
//it returns true, otherwise it returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadLargeInteger(istream& in, CLargeInt& L, char& c)
{
    bool bPositive;
    bool bReadDigit;

    L = 0;

    //Check if the first character is +,-,0-9.
    if(c=='+')
    {
        bReadDigit = false;
        bPositive  = true;
    }
    else
    if(c=='-')
    {
        bReadDigit = false;
        bPositive  = false;
    }
    else
    if('0'<=c && c<='9')
    {
        L = c-'0';
        bReadDigit = true;
        bPositive  = true;
    }
    else
        return false;

    //If the first character was + or -, remove any whitespaces and read in the first digit.
    if(bReadDigit==false)
    {
        c = ReadChar(in);
        RemoveWhitespace(in,c);

        if('0'<=c && c<='9')
            L = c-'0';
        else
            return false;
    }
    
    //Read the remaining digits.
    while(true)
    {
        c = ReadChar(in);

        if('0'<=c && c<='9')
            L = 10*L+c-'0'; //May throw ErrorOverflow object.
        else
            break; //Reached the end of the integer.
    }

    if(bPositive==false)
        L = -L;

    return true;
}

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in "<str[]>:<integer>", e.g. "Dimension:3". The string 'str[]' is read in using
//CheckString(). The integer is read using ReadLargeInteger() and returned via 'output'. It
//allows optional whitespaces either side of the colon. It may throw an ErrorOverflow object
//if the integer is too large.
//The function returns 0 on success,
//                     1 if the input is unexpected,
//                     2 if the integer is too large to be stored in a long.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadLong(istream& in, const char* str, long& output, char& c)
{
    CLargeInt L;

    output = 0;
    
    RemoveWhitespace(in,c);

    if(CheckString(in,str,c)==false)
        return 1; //Unexpected input.

    RemoveWhitespace(in,c);
        
    if(c!=':')
        return 1; //Unexpected input.

    c = ReadChar(in);
    RemoveWhitespace(in,c);

    if(ReadLargeInteger(in,L,c)==false)
        return 1; //Unexpected input.

    try
    {
        output = L.ConvertToLong();
    }
    catch(ErrorOverflow& e)
    {
        return 2; //L is too large for 'output'.
    }

    return 0; //Success.
}

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in the blue edge set of a edge-coloured hypercube. The function assumes g.Dim has been
//set and is at most 3. It uses g.Dim to verify the edges are valid. The edge set should take
//the form "{<edge>,<edge>,...,<edge>}", where <edge> is a two digit integer representing the
//edge. For example "{01, 32, 37}" or the empty set "{}". The two digits representing the
//edge should be between 0 and 2^g.Dim-1 (inclusive), and differ by precisely one bit in
//their binary representations. Whitespaces either side of the <edge> sequences are
//ignored. The function returns true if it succeeds, and false otherwise. The last character
//that was read (but not yet interpreted) should be passed to the function via 'c'. When the
//function returns 'c' will hold the last character read by the function.
bool ReadHypercube(istream& in, CGraph& g, char& c)
{
    long i, j;

    //Initialize the edge colours.
    for(i=0;i<16;i++)
    for(j=0;j<16;j++)
        g.C[i][j] = false;
    
    //The first non-whitespace character should be '{'.
    RemoveWhitespace(in,c);

    if(c!='{')
        return false;

    c = ReadChar(in);
    RemoveWhitespace(in,c);

    //Check for empty edge set
    if(c=='}')
    {
        c = ReadChar(in);
        return true;
    }

    while(true)
    {
        //Read edge.
        if('0'<=c && c<='9')
            i = c-'0';
        else
            return false;

        c = ReadChar(in);

        if('0'<=c && c<='9')
            j = c-'0';
        else
            return false;

        c = ReadChar(in);
                
        //Check ij is a valid edge.
        if(i>=(1<<g.Dim) || j>=(1<<g.Dim))
            return false;

        if(IsAnEdge(i,j)==false)
            return false;
        
        //Set the edge.
        g.C[i][j] = true;
        g.C[j][i] = true;

        //The next non-whitespace character should be '}' or ','.
        RemoveWhitespace(in,c);
        
        if(c=='}')
        {
            c = ReadChar(in);
            return true;
        }

        if(c!=',')
            return false;

        c = ReadChar(in);
        RemoveWhitespace(in,c);
    }
}

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in a linear combination of flags and store it in Term.Basis[basisIndex][]. The
//function assumes memory has already been allocated for Term.Basis[][]. It also assumes
//Term.noOfFlags has been set and uses this to verify the flags read in are valid. The linear
//combination of flags should take the form
//"<Fraction>(<Flag>)<+ or -><Fraction>(<Flag>)<+ or ->...".
//For example "1/2(F1)-4/3(F2)+2/3(F5)+1/7(F6)". An ErrorOverflow object may be thrown if an
//integer that is read is too large to be stored.
//The function returns 0 if it succeeds,
//                     1 if the input is incorrectly formatted,
//                     2 if a flag index does not lie in [1,Term.noOfFlags],
//                     3 if a coefficient causes a division by zero.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadBasis(istream& in, CTermInfo& Term, long basisIndex, char& c)
{
    long           i;
    bool           bFirstTerm;
    CLargeInt      L;
    CLargeFraction Frac;
    long           index;
    
    //Zero out basis.
    for(i=0;i<Term.noOfFlags;i++)
        Term.Basis[basisIndex][i] = 0;

    //bFirstTerm keeps track of whether we are reading in the first term of the linear
    //combination.
    bFirstTerm = true;
    while(true)
    {
        RemoveWhitespace(in,c);

        //Check if the linear combination has ended.
        if(bFirstTerm==true)
        {
            if(c!='+' && c!='-' && c!='(' && (c<'0' || '9'<c))
                break; //Linear combination is "empty".
        }
        else
        {
            //bFirstTerm = false, hence we have read something that looks like "...(F2)". The
            //next character should be + or - if there is another term we have yet to read.
            if(c!='+' && c!='-')
                break;
        }

        //Assume the next term has a coefficient of 1.
        Frac = 1;

        if(bFirstTerm==false)
        {
            //Read the + or - that separates the terms.
            if(c=='-')
                Frac = -Frac;

            c = ReadChar(in);
            RemoveWhitespace(in,c);
        }

        //The term starts with +, -, (, or 0-9.

        if(c=='+' || c=='-')
        {
            if(c=='-')
                Frac = -Frac;

            c = ReadChar(in);
            RemoveWhitespace(in,c);

            //The next character could be ( or 0-9. E.g. "-(F1)...", or "-3(F1)...".
            if(c!='(' && (c<'0' || '9'<c))
                return 1; //Incorrect format.
        }

        if('0'<=c && c<='9')
        {
            //Read the integer coefficient.
            if(ReadLargeInteger(in,L,c)==false)
                return 1; //Incorrect format.

            Frac = Frac*L;

            RemoveWhitespace(in,c);

            //The next character could be / or (. E.g. "3(F1)..." or "3/2(F1)...".
            if(c=='/')
            {
                c = ReadChar(in);
                RemoveWhitespace(in,c);

                if(ReadLargeInteger(in,L,c)==false)
                    return 1; //Incorrect format.

                if(L==0)
                    return 3; //Division by zero.

                Frac = Frac/L;

                RemoveWhitespace(in,c);
            }

            //The next character should be (.
        }

        if(c!='(')
            return 1; //Incorrect format.

        c = ReadChar(in);
        RemoveWhitespace(in,c);

        //Read the flag.
        if(CheckString(in,"F",c)==false)
            return 1; //Incorrect format.

        if(c=='+')
            return 1; //Incorrect format.

        if(ReadLargeInteger(in,L,c)==false)
            return 1; //Incorrect format.

        if(L<1 || Term.noOfFlags<L)
            return 2; //Flag index was out of bounds.

        index = L.ConvertToLong();

        Term.Basis[basisIndex][index-1] = Term.Basis[basisIndex][index-1]+Frac;

        RemoveWhitespace(in,c);

        if(c!=')')
            return 1; //Incorrect format.

        c = ReadChar(in);

        bFirstTerm = false;
    }

    return 0; //Finished successfully.
}

//This function parses the input file given by filename. It initializes, and where
//appropriate allocates memory, for the global variables dimOfH, noOfForbiddenGraphs,
//ForbiddenGraph[], bForbidOnlyInducedSubcubes, noOfTerms, and Term[]. It returns true if it
//succeeds and false if an error occurred. It makes use of the functions NumberOfDigits(),
//ReadChar(), IsWhitespace(), RemoveWhitespace(), ReadRepeatingChar(), CheckString(),
//ReadBool(), ReadLargeInteger(), ReadLong(), ReadHypercube(), and ReadBasis().
bool ReadDataFile(const char* filename)
{
    long      i, j, n, r;
    long      row, col;
    long      nTerm, nFlag, nBasis;
    ifstream  FileIn;
    char      c;
    CLargeInt L;

    cout << "Reading the data file....." << endl;
    
    FileIn.open(filename);

    if(FileIn.good()==false)
    {
        cout << endl;
        cout << "*** ERROR: Cannot open the file. ***" << endl;
        cout << endl;
        return false;
    }
    
    try
    {
        c = ReadChar(FileIn);

        //Check Program.
        {
            RemoveWhitespace(FileIn,c);

            if(CheckString(FileIn,"Program",c)==false)
                throw "0:Expected to read \"Program : HypercubeEdgeDensityChecker\".";

            RemoveWhitespace(FileIn,c);
        
            if(c!=':')
                throw "0:Expected to read \"Program : HypercubeEdgeDensityChecker\".";

            c = ReadChar(FileIn);
            RemoveWhitespace(FileIn,c);
        
            if(CheckString(FileIn,"HypercubeEdgeDensityChecker",c)==false)
                throw "0:Expected to read \"Program : HypercubeEdgeDensityChecker\".";

            cout << endl;
            cout << "Program                        : HypercubeEdgeDensityChecker" << endl;
        }
        
        //Read dimOfH.
        {
            r = ReadLong(FileIn,"Dimension of subcubes H",dimOfH,c);
            
            if(r!=0 || dimOfH<1 || 4<dimOfH)
                throw "0:Expected to read \"Dimension of subcubes H : "
                      "<An integer in [1,4]>\".";
            
            cout << "Dimension of subcubes H        : " << dimOfH << endl;
        }

        //Read noOfForbiddenGraphs.
        {
            r = ReadLong(FileIn,"Number of forbidden hypercubes",noOfForbiddenGraphs,c);
            
            if(r==2)
                throw "1:";

            if(r!=0 || noOfForbiddenGraphs<1)
                throw "0:Expected to read \"Number of forbidden hypercubes : "
                      "<A positive integer>\".";

            cout << "Number of forbidden hypercubes : " << noOfForbiddenGraphs << endl;
            
            ForbiddenGraph = new CGraph[noOfForbiddenGraphs];
        }

        //Read ForbiddenGraph[].
        {
            //Read "Forbidden graphs :".
            RemoveWhitespace(FileIn,c);

            if(CheckString(FileIn,"Forbidden hypercubes",c)==false)
                throw "0:Expected to read \"Forbidden hypercubes : "
                      "<A list of hypercubes>\".";

            RemoveWhitespace(FileIn,c);
        
            if(c!=':')
                throw "0:Expected to read \"Forbidden hypercubes : "
                      "<A list of hypercubes>\".";

            c = ReadChar(FileIn);

            cout << "Forbidden hypercubes           :" << endl;

            //Read the graphs.
            for(i=0;i<noOfForbiddenGraphs;i++)
            {
                RemoveWhitespace(FileIn,c);

                //Ignore the character if it is ','.
                if(i!=0 && c==',')
                    c = ReadChar(FileIn);

                RemoveWhitespace(FileIn,c);

                //Read the dimension.
                if(ReadLargeInteger(FileIn,L,c)==false)
                    throw "2:";

                try
                {
                    ForbiddenGraph[i].Dim = L.ConvertToLong();
                }
                catch(ErrorOverflow& e)
                {
                    throw "2:";
                }

                if(ForbiddenGraph[i].Dim>3 || ForbiddenGraph[i].Dim<0)
                    throw "2:";

                RemoveWhitespace(FileIn,c);
        
                if(c!=':')
                    throw "2:";

                //Read the edge set.
                c = ReadChar(FileIn);

                if(ReadHypercube(FileIn,ForbiddenGraph[i],c)==false)
                    throw "2:";
                
                cout << ForbiddenGraph[i] << endl;
            }
        }

        //Read bForbidOnlyInducedSubcubes.
        {
            bForbidOnlyInducedSubcubes = false;

            RemoveWhitespace(FileIn,c);
            if(c=='F' || c=='f')
            {
                if(CheckString(FileIn,"Forbid only induced subcubes",c)==false)
                    throw "0:Expected to read \"Forbid only induced subcubes : "
                          "<yes or no>\".";

                RemoveWhitespace(FileIn,c);
        
                if(c!=':')
                    throw "0:Expected to read \"Forbid only induced subcubes : "
                          "<yes or no>\".";

                c = ReadChar(FileIn);
            
                if(ReadBool(FileIn,bForbidOnlyInducedSubcubes,c)==false)
                    throw "0:Expected to read \"Forbid only induced subcubes : "
                          "<yes or no>\".";

                cout << "Forbid induced subcubes        : ";
                cout << (bForbidOnlyInducedSubcubes?"yes":"no") << endl;
            }
        }

        //Read noOfTerms.
        {
            r = ReadLong(FileIn,"Number of terms",noOfTerms,c);
            
            if((r==0 && noOfTerms<0) || r==1)
                throw "0:Expected to read \"Number of terms : <A non-negative integer>\".";

            if(r==2)
                throw "1:";

            cout << "Number of terms                : " << noOfTerms << endl;
            
            if(noOfTerms==0)
            {
                cout << endl;
                cout << "Finished reading the data file." << endl;
                cout << endl;

                FileIn.close();
                return true;
            }

            //Allocate memory for the term data.
            Term = new CTermInfo[noOfTerms];
        }

        cout << endl;

        try
        {
            //Read the Term[] data.
            for(nTerm=1;nTerm<=noOfTerms;nTerm++)
            {
                //Read the header e.g. "--- Term 1 ---".
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the header." << flush;

                    RemoveWhitespace(FileIn,c);

                    if(ReadRepeatingChar(FileIn,'-',c)==false)
                        throw "3:";
            
                    RemoveWhitespace(FileIn,c);

                    if(CheckString(FileIn,"Term",c)==false)
                        throw "3:";

                    RemoveWhitespace(FileIn,c);

                    if(ReadLargeInteger(FileIn,L,c)==false)
                        throw "3:";

                    if(L!=nTerm)
                        throw "3:";
                
                    RemoveWhitespace(FileIn,c);

                    if(ReadRepeatingChar(FileIn,'-',c)==false)
                        throw "3:";
                }
                
                //Read Term[nTerm-1].Type.Dim.
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the dimension of the type." << flush;

                    r = ReadLong(FileIn,"Dimension of type",Term[nTerm-1].Type.Dim,c);
                
                    if(r!=0 || Term[nTerm-1].Type.Dim<0 || dimOfH<Term[nTerm-1].Type.Dim)
                        throw "0:Expected to read \"Dimension of type : "
                              "<An integer in [0,<Dimension of subcubes H>]>\".";

                    //Initialize the vertex colours of the type.
                    for(i=0;i<16;i++)
                    for(j=0;j<16;j++)
                        Term[nTerm-1].Type.C[i][j] = false;
                }

                //Read the dimension of the flags.
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the dimension of the flags." << flush;

                    //Temporarily store the dimension in 'n'.
                    r = ReadLong(FileIn,"Dimension of flags",n,c);

                    if(r!=0 || 3<n || n<Term[nTerm-1].Type.Dim
                    || (dimOfH+Term[nTerm-1].Type.Dim)/2<n)
                        throw "0:Expected to read \"Dimension of flags : <An integer less\n"
                              "than 4 and in [<Dimension of type>, <Dimension of type +\n"
                              "Dimension of subcubes H>/2]>\".";
                }
                
                //Read Term[nTerm-1].noOfFlags.
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the number of flags.       " << flush;

                    r = ReadLong(FileIn,"Number of flags",Term[nTerm-1].noOfFlags,c);
                
                    if(r==2)
                        throw "1:";

                    if(r!=0 || Term[nTerm-1].noOfFlags<0)
                        throw "0:Expected to read \"Number of flags : "
                              "<A non-negative integer>\".";
                }
                
                //Allocate memory for Term[nTerm-1].FlagList[].
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Allocating memory for the flags." << flush;

                    if(0<Term[nTerm-1].noOfFlags)
                        Term[nTerm-1].FlagList = new CGraph[Term[nTerm-1].noOfFlags];
                }

                //Read Term[nTerm-1].MatrixDim.
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the dimension of the matrix." << flush;

                    r = ReadLong(FileIn,"Matrix dimension",Term[nTerm-1].MatrixDim,c);

                    if(r==2)
                        throw "1:";

                    if(r!=0 || Term[nTerm-1].MatrixDim<0)
                        throw "0:Expected to read \"Matrix dimension : "
                              "<A non-negative integer>\".";

                    if(Term[nTerm-1].noOfFlags==0 && Term[nTerm-1].MatrixDim>0)
                        throw "0:Expected the dimension to be 0, "
                              "as the number of flags is 0.";
                }
                
                //Allocate memory for Term[nTerm-1].Matrix[][] and Term[nTerm-1].Basis[][].
                if(Term[nTerm-1].MatrixDim>0)
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Allocating memory for the matrix.   " << flush;

                    Term[nTerm-1].Matrix = new CLargeFraction*[Term[nTerm-1].MatrixDim];

                    for(i=0;i<Term[nTerm-1].MatrixDim;i++)
                        Term[nTerm-1].Matrix[i] = NULL;

                    for(i=0;i<Term[nTerm-1].MatrixDim;i++)
                        Term[nTerm-1].Matrix[i] =
                            new CLargeFraction[Term[nTerm-1].MatrixDim];

                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Allocating memory for the basis. " << flush;

                    Term[nTerm-1].Basis = new CLargeFraction*[Term[nTerm-1].MatrixDim];

                    for(i=0;i<Term[nTerm-1].MatrixDim;i++)
                        Term[nTerm-1].Basis[i] = NULL;

                    for(i=0;i<Term[nTerm-1].MatrixDim;i++)
                        Term[nTerm-1].Basis[i] = new CLargeFraction[Term[nTerm-1].noOfFlags];
                }
                
                //Read Term[nTerm-1].FlagList[].
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the flags.              " << flush;
                
                    RemoveWhitespace(FileIn,c);
                
                    if(CheckString(FileIn,"Flags",c)==false)
                        throw "0:Expected to read \"Flags :\".";

                    RemoveWhitespace(FileIn,c);

                    if(c!=':')
                        throw "0:Expected to read \"Flags :\".";

                    c = ReadChar(FileIn);

                    cout << "\rReading term " << nTerm << " : ";
                    cout << "                  ";

                    for(nFlag=1;nFlag<=Term[nTerm-1].noOfFlags;nFlag++)
                    {
                        
                        cout << "\rReading term " << nTerm << " : ";
                        cout << "Reading flag " << nFlag << "." << flush;

                        RemoveWhitespace(FileIn,c);

                        if(CheckString(FileIn,"F",c)==false)
                            throw "4:";

                        if(c=='+')
                            throw "4:";

                        if(ReadLargeInteger(FileIn,L,c)==false)
                            throw "4:";

                        if(L!=nFlag)
                            throw "4:";

                        RemoveWhitespace(FileIn,c);

                        if(c!=':')
                            throw "4:";

                        c = ReadChar(FileIn);

                        Term[nTerm-1].FlagList[nFlag-1].Dim = n;
                        if(ReadHypercube(FileIn,Term[nTerm-1].FlagList[nFlag-1],c)==false)
                            throw "4:";
                        
                        //Set the type's colours set using the first flag's colours.
                        if(nFlag==1)
                        {
                            for(i=0;i<(1<<Term[nTerm-1].Type.Dim);i++)
                            for(j=0;j<(1<<Term[nTerm-1].Type.Dim);j++)
                                Term[nTerm-1].Type.C[i][j]
                                    = Term[nTerm-1].FlagList[0].C[i][j];
                        }

                        //Check the flag has the same type as the other flags.
                        for(i=0;i<(1<<Term[nTerm-1].Type.Dim);i++)
                        for(j=0;j<(1<<Term[nTerm-1].Type.Dim);j++)
                        {
                            if(Term[nTerm-1].FlagList[nFlag-1].C[i][j]
                               !=Term[nTerm-1].Type.C[i][j])
                                throw "0:The flag's induced \"type\" is not the same\n"
                                      "as those of the other flags. The labelled\n"
                                      "vertices that form the type are vertices\n"
                                      "0 to 2^<Dimension of type>-1.";
                        }
                    }

                    cout << "\rReading term " << nTerm << " : ";
                    cout << "              ";
                    for(i=0;i<NumberOfDigits(Term[nTerm-1].noOfFlags);i++)
                        cout << " ";
                }
                
                //Read Term[nTerm-1].Basis[][].
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the basis." << flush;
                
                    RemoveWhitespace(FileIn,c);

                    if(CheckString(FileIn,"Basis",c)==false)
                        throw "0:Expected to read \"Basis :\".";

                    RemoveWhitespace(FileIn,c);

                    if(c!=':')
                        throw "0:Expected to read \"Basis :\".";

                    c = ReadChar(FileIn);

                    for(nBasis=1;nBasis<=Term[nTerm-1].MatrixDim;nBasis++)
                    {
                        cout << "\rReading term " << nTerm << " : ";
                        cout << "Reading basis member " << nBasis << "." << flush;
            
                        RemoveWhitespace(FileIn,c);

                        if(CheckString(FileIn,"B",c)==false)
                            throw "5:";

                        if(c=='+')
                            throw "5:";

                        if(ReadLargeInteger(FileIn,L,c)==false)
                            throw "5:";

                        if(L!=nBasis)
                            throw "5:";

                        RemoveWhitespace(FileIn,c);

                        if(c!=':')
                            throw "5:";

                        c = ReadChar(FileIn);

                        r = ReadBasis(FileIn,Term[nTerm-1],nBasis-1,c);

                        if(r==1)
                            throw "5:"; //Incorrectly formatted input.

                        if(r==2)
                            throw "0:Expected to read \"F<An integer in "
                                  "[1,<Number of flags>]>\".";

                        if(r==3)
                            throw "0:A denominator of one of the fractions is zero.";
                    }

                    cout << "\rReading term " << nTerm << " : ";
                    cout << "                      ";
                    for(i=0;i<NumberOfDigits(Term[nTerm-1].MatrixDim);i++)
                        cout << " ";
                }

                //Read Term[nTerm-1].Matrix[][].
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the matrix." << flush;

                    RemoveWhitespace(FileIn,c);

                    if(CheckString(FileIn,"Matrix",c)==false)
                        throw "0:Expected to read \"Matrix :\".";

                    RemoveWhitespace(FileIn,c);

                    if(c!=':')
                        throw "0:Expected to read \"Matrix :\".";

                    c = ReadChar(FileIn);
                    
                    for(row=1;row<=Term[nTerm-1].MatrixDim;row++)
                    for(col=1;col<=Term[nTerm-1].MatrixDim;col++)
                    {
                        cout << "\rReading term " << nTerm << " : ";
                        cout << "Reading matrix entry (" << row << ", " << col << ").";
                        if(col==1 && row!=1)
                        {
                            n = NumberOfDigits(row-1)+NumberOfDigits(Term[nTerm-1].MatrixDim)
                                -NumberOfDigits(row)-1;

                            for(i=0;i<n;i++)
                                cout << " ";
                        }

                        cout << flush;

                        RemoveWhitespace(FileIn,c);

                        if(ReadLargeInteger(FileIn,L,c)==false)
                            throw "0:Expected to read a fraction.";

                        Term[nTerm-1].Matrix[row-1][col-1] = L;

                        RemoveWhitespace(FileIn,c);

                        //Check if it is a fraction.
                        if(c=='/')
                        {
                            c = ReadChar(FileIn);
                            RemoveWhitespace(FileIn,c);

                            if(ReadLargeInteger(FileIn,L,c)==false)
                                throw "0:Expected to read a fraction.";

                            if(L==0)
                                throw "0:The denominator of the fraction is zero.";

                            Term[nTerm-1].Matrix[row-1][col-1] =
                                Term[nTerm-1].Matrix[row-1][col-1]/L;
                        }
                    }

                    cout << "\rReading term " << nTerm << " : ";
                    cout << "                          ";
                    for(i=0;i<2*NumberOfDigits(Term[nTerm-1].MatrixDim);i++)
                        cout << " ";
                }
            }
        }
        catch(...)
        {
            cout << endl;
            throw;
        }

        cout << "\r               ";
        for(i=0;i<NumberOfDigits(noOfTerms);i++)
            cout << " ";

        cout << "\rFinished reading the data file." << endl;
        cout << endl;
        
        FileIn.close();
        return true;
    }
    catch(const char* str)
    {
        cout << endl;
        
        switch(str[0])
        {
        case '0':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << str+2 << endl;
            break;

        case '1':
            cout << "*** ERROR: Overflow. ***" << endl;
            cout << "Integer read was too large to store in a \"long int\"." << endl; 
            break;

        case '2':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << "Expected to read an edge-coloured hypercube in the form" << endl;
            cout << "\"<The dimension - an integer in [0,3]> : <The set of blue edges>\".\n";
            cout << "For example \"3 : {01, 26, 37}\"." << endl;
            break;

        case '3':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << "Expected to read \"--- Term " << nTerm << " ---\"." << endl;
            break;

        case '4':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << "Expected to read \"F" << nFlag << " : ";
            cout << "<The flag's blue edge set>\"."<< endl;
            cout << "An example of a blue edge set for a dimension 3" << endl;
            cout << "hypercube is \"{01, 26, 37}\"." << endl; 
            break;

        case '5':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << "Expected to read \"B" << nBasis;
            cout << " : <A linear combination of flags>\"." << endl;
            cout << "The linear combination of flags should be in the form" << endl;
            cout << "\"<Fraction>(<Flag>)<+ or -><Fraction>(<Flag>)<+ or ->...\"." << endl;
            cout << "For example \"1/2(F1)-4/3(F2)+2/3(F5)+1/7(F6)\"." << endl;
            break;

        default:
            cout << "*** ERROR: Unknown. ***" << endl;
            cout << "Thrown data : \"" << str << "\"" << endl; 
        }
    }
    catch(ErrorOverflow& e)
    {
        cout << endl;
        cout << "*** ERROR: Overflow. ***" << endl;
        cout << "Integer read was too large to store." << endl;
        cout << "Try increasing LI_MAX in the source code." << endl;        
    }
    catch(bad_alloc& e)
    {
        cout << endl;
        cout << "*** ERROR: Bad allocation. ***" << endl;
        cout << "Probably caused by lack of memory." << endl;
        cout << "Try decreasing LI_MAX in the source code." << endl;
    }
    catch(...)
    {
        cout << endl;
        cout << "*** ERROR: Unknown. ***" << endl;
    }
    
    cout << endl;

    FileIn.close();
    return false;
}

//Returns true if all matrices in Term[] are positive semidefinite (psd). The function
//assumes Term[] and noOfTerms have been initialized. A bad_alloc or ErrorOverflow object may
//be thrown.
bool IsPSD()
{
    long             i, j, n;
    long             nTerm;
    CLargeFraction** M;
    long             dim;
    CLargeFraction   F;
    CTermInfo        Temp;

    for(nTerm=1;nTerm<=noOfTerms;nTerm++)
    {
        cout << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
        cout << "Freeing memory.   " << flush;

        Temp.Free();

        cout << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
        cout << "Allocating memory." << flush;

        if(Term[nTerm-1].MatrixDim<=0)
            continue;

        //Copy Term[nTerm-1].Matrix[][] to Temp.Matrix[][]. Use dim and M to simplify the
        //expressions.
        dim            = Term[nTerm-1].MatrixDim;
        Temp.MatrixDim = dim;

        M           = new CLargeFraction*[dim];
        Temp.Matrix = M;

        for(i=0;i<dim;i++)
            M[i] = NULL;

        for(i=0;i<dim;i++)
            M[i] = new CLargeFraction[dim];

        cout << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
        cout << "Copying matrix.   " << flush;

        for(i=0;i<dim;i++)
        for(j=0;j<dim;j++)
            M[i][j] = Term[nTerm-1].Matrix[i][j];

        //Make M[][] symmetric.
        for(i=0;i<dim;i++)
        for(j=i+1;j<dim;j++)
        {
            F       = (M[i][j]+M[j][i])/2;
            M[i][j] = F;
            M[j][i] = F;
        }

        //The matrix M is psd if and only if R^T M R is psd, where R is any invertible
        //matrix. The transformation of adding lambda times column i to column j of matrix M
        //can be represented by a matrix C such that M C gives the desired result. The matrix
        //C is invertible when i and j are distinct. Furthermore C^T M is equivalent to
        //adding lambda times row i to row j of M. Hence by doing symmetric row and column
        //operations on M we can transform it into another symmetric matrix which retains
        //whether it is psd or not.
        for(n=0;n<dim;n++)
        {
            cout << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
            cout << "Checking row " << n+1 << " of " << dim << "." << flush;

            if(M[n][n]<0)
                return false; //Not positive semidefinite.

            if(M[n][n]==0)
            {
                //Check all other entries are 0.
                for(i=n+1;i<dim;i++)
                    if(M[n][i]!=0)
                    {
                        //The submatrix {M[n][n] M[n][i]}, {M[i][n] M[i][i]}, is not positive
                        //semidefinite and hence neither is M[][].
                        return false;
                    }

                continue;
            }

            //Subtract a multiple of row n from row i, such that M[i][n] = 0 (for i in
            //[n+1,dim-1]). Then repeat the operations for columns instead of rows (to keep
            //the matrix in the form R^T M R). 

            //To speed up the calculation temporarily divide row n by M[n][n].
            F = M[n][n];
            for(i=n;i<dim;i++)
                M[n][i] = M[n][i]/F;

            //Subtract row n from other rows.
            for(i=n+1;i<dim;i++)
            {
                F = M[i][n];
                for(j=n;j<dim;j++)
                    M[i][j] = M[i][j]-F*M[n][j];
            }

            //Now we need to restore row n, and do the column operations. It is easy to show
            //that this will not effect the entries M[i][j] where i,j>=n+1. Furthermore row n
            //and column n will end up consisting entirely of zeros, with the exception of
            //M[n][n] which will be some positive value. Hence to save time we will skip
            //these operations. It is enough to check the submatrix consisting of the entries
            //M[i][j] where i,j>=n+1. The entire matrix is psd if and only if the submatrix
            //is psd.
        }

        cout << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
        cout << "                  ";
        for(i=0;i<2*NumberOfDigits(dim);i++)
            cout << " ";
    }

    cout << "\r                                         ";
    for(i=0;i<2*NumberOfDigits(noOfTerms);i++)
        cout << " ";

    cout << "\rAll matrices are positive semidefinite." << endl;
    cout << endl;

    return true;
}

//Returns true if the binary represetation of i and j differ by precisely one bit. Expects i
//and j to be non-negative and less than 2^4.
bool IsAnEdge(long i, long j)
{
    long k;

    k = i^j;

    if(k==1 || k==2 || k==4 || k==8)
        return true;

    return false;
}

//Returns the number of blue edges in the hypercube g.
long NumberOfEdges(CGraph& g)
{
    long i, j;
    long edges;

    edges = 0;
    for(i=0;i<(1<<g.Dim);i++)
    for(j=0;j<i;j++)
    {
        if(IsAnEdge(i,j)==false)
            continue;
            
        if(g.C[i][j]==true)
            edges++;
    }

    return edges;
}

//Returns true if g1 and g2 are of the same dimension and have identically coloured edges.
bool IsCopy(CGraph& g1, CGraph& g2)
{
    long i, j;

    if(g1.Dim!=g2.Dim)
        return false;

    for(i=0;i<(1<<g1.Dim);i++)
    for(j=0;j<i;j++)
    {
        if(IsAnEdge(i,j)==false)
            continue;

        if(g1.C[i][j]!=g2.C[i][j])
            return false;
    }

    return true;
}

//If bInduced = false, IsSubcube() returns true if gSub is a subcube of gSuper.
//If bInduced = true,  IsSubcube() returns true if gSub is an induced subcube of gSuper.
//Assumes Iso[][] has been initialized.
bool IsSubcube(CGraph& gSub, CGraph& gSuper, bool bInduced)
{
    long i, j, p;
    bool bIsSub;
    long mapping[32];
    long root;

    if(gSuper.Dim<gSub.Dim)
        return false;

    if(gSub.Dim<0)
        return true;

    //Create all isomorphic copies of gSuper. We will do this by first choosing 'root', a
    //vertex that will be 0 in our new hypercube. Then we will permute through the gSuper.Dim
    //dimensions of the hypercube.
    for(root=0;root<(1<<gSuper.Dim);root++)
    for(p=0;p<Factorial[gSuper.Dim];p++)
    {
        //Due to the way we constructed Iso[][],
        //{Iso[p][0], Iso[p][1], ..., Iso[p][gSuper.Dim-1]} is a permutation of 
        //{0, 1, ..., gSuper.Dim-1}.

        //Construct the mapping between gSuper and the isomorphic hypercube.
        for(i=0;i<(1<<gSuper.Dim);i++)
        {
            //Initialize the mapping of vertex i to root.
            mapping[i] = root;

            //Check the component of dimension j in i.
            for(j=0;j<gSuper.Dim;j++)
            {
                //The j-th dimension is mapped to the Iso[p][j]-th dimension.

                if(((i>>j)&1)==1)
                {
                    //The j-th bit of i is 1, so to create our mapping we flip the
                    //Iso[p][j]-th bit of mapping[i].
                    mapping[i] ^= 1<<Iso[p][j];
                }

                //If the j-th bit of i is 0 we do not flip the Iso[p][j]-th bit.
            }
        }

        //Assume gSub is a (induced) subcube. If at some point we've shown it isn't, then try
        //a different mapping.
        bIsSub = true;
        for(i=0;i<(1<<gSub.Dim);i++)
        {
            for(j=0;j<i;j++)
            {
                if(IsAnEdge(i,j)==false)
                    continue;

                if(bInduced==true)
                {
                    //Check if the colours are identical.
                    if(gSub.C[i][j]!=gSuper.C[mapping[i]][mapping[j]])
                    {
                        //Try a different mapping.
                        bIsSub = false;
                        break;
                    }
                }
                else
                {
                    //Check if gSub is a subcube.
                    if(gSub.C[i][j]==true && gSuper.C[mapping[i]][mapping[j]]==false)
                    {
                        //Try a different mapping.
                        bIsSub = false;
                        break;
                    }
                }
            }

            if(bIsSub==false)
                break;
        }

        if(bIsSub==true)
            return true;
    }

    //Tested all mappings with no success.
    return false;
}

//Each blue edge set can be assigned a unique integer. FindMinIso() creates gOut a graph with
//the property that the flag (gOut, dimOfType) is isomorphic to the flag (gIn, dimOfType) and
//has the smallest integer associated with its blue edge set out of all such graphs. This
//function is used by GenerateH() to avoid storing isomorphic copies of graphs, and by
//CalculateDensity() to speed up searching through lists of flags. In order for GenerateH()
//to function correctly the way FindMinIso() constructs the integer representing the blue
//edge set is important. The function assumes Iso[][] has been initialized.
void FindMinIso(CGraph gIn, CGraph& gOut, long dimOfType)
{
    long   i, j, p, np;
    long   mapping[32];
    long   root;
    CGraph gTemp;
    bool   bBreak;

    //gOut holds the graph with the smallest integer associated with C[][] so far.
    gOut = gIn;

    if(gIn.Dim<=0)
        return;

    //We wish to test all isomorphic flags of (gIn, dimOfType). We will do this by creating
    //all isomorphic copies of gIn. First we will choose 'root', a vertex that will be 0 in
    //our new hypercube. Then we will permute through the gIn.Dim dimensions of the
    //hypercube.
    for(root=0;root<(1<<gIn.Dim);root++)
    {
        //When dimOfType>=0 we wish to preserve the positions of vertices
        //0,...,2^dimOfType-1.
        if(dimOfType>=0 && root!=0)
            break;

        //Set 'np' the number of dimensions we wish to permute.
        if(dimOfType<0)
            np = gIn.Dim;
        else
            np = gIn.Dim-dimOfType;

        for(p=0;p<Factorial[np];p++)
        {
            //Construct the mapping between gIn and the isomorphic hypercube.
            for(i=0;i<(1<<gIn.Dim);i++)
            {
                //Initialize the mapping of vertex i to root.
                mapping[i] = root;

                //Check the component of dimension j in i.
                for(j=0;j<gIn.Dim;j++)
                {
                    //The j-th dimension is mapped to the (gIn.Dim-1-Iso[p][gIn.Dim-1-j])-th
                    //dimension. Due to the way we constructed Iso[][], this will cause the
                    //j-th dimension to be mapped to the j-th dimension when j<dimOfType,
                    //and permute the higher dimensions.

                    if(((i>>j)&1)==1)
                    {
                        //The j-th bit of i is 1, so to create our mapping we flip the
                        //(gIn.Dim-1-Iso[p][gIn.Dim-1-j])-th bit of mapping[i].
                        mapping[i] ^= 1<<(gIn.Dim-1-Iso[p][gIn.Dim-1-j]);
                    }

                    //If the j-th bit of i is 0 we do not flip the
                    //(gIn.Dim-1-Iso[p][gIn.Dim-1-j])-th bit.
                }
            }

            //Construct gTemp the isomorphic flag described by mapping[].
            gTemp.Dim = gIn.Dim;
            for(i=0;i<(1<<gIn.Dim);i++)
            for(j=0;j<(1<<gIn.Dim);j++)
                gTemp.C[i][j] = gIn.C[mapping[i]][mapping[j]];
            
            //We construct the unique integer associated with C[][] by considering an
            //ordering of all edges ij (with i>j). Specifically ij > rs if i>r, or i==r and
            //j>s. Our integer is a "gIn.dim*2^(gIn.Dim-1)" bit number where each bit is
            //associated with a edge in our ordering. The "largest" edge is associated with
            //the least significant bit, and the second largest edge with the second least
            //significant bit, etc. The value of the bits in the integer are given by the
            //associated edges, with a value of 1 if C[i][j] is true and 0 if it isn't.

            //We will not explicitly construct such integers, but by examining C[][] of gOut
            //and gTemp, we will make a comparison of which associated integer would be
            //smaller.

            //Cycle through the edges from the smallest to the largest.
            bBreak = false;
            for(i=0;i<(1<<gIn.Dim);i++)
            {
                for(j=0;j<i;j++)
                {
                    if(IsAnEdge(i,j)==false)
                        continue;

                    //Compare bits

                    if(gTemp.C[i][j]==false && gOut.C[i][j]==true)
                    {
                        //gTemp is smaller than gOut.
                        gOut   = gTemp;
                        bBreak = true;
                        break;
                    }

                    if(gTemp.C[i][j]==true && gOut.C[i][j]==false)
                    {
                        //gTemp is larger than gOut.
                        bBreak = true;
                        break;
                    }

                    //The integers are equal so far. Try the next edge.
                }

                if(bBreak==true)
                    break;
            }

            //Try the next mapping.
        }
    }

    return;
}

//Generates 'H' a linked list representing $\mathcal{H}$ the family of admissible hypercubes
//of dimension dimOfH. The function assumes dimOfH, ForbiddenGraph[], noOfForbiddenGraphs,
//and bForbidOnlyInducedSubcubes, have been initialized. A bad_alloc object may be thrown.
void GenerateH()
{
    long        i, j, n;
    CLinkedList OldList;
    CLinkedList NewList;
    CListNode*  pNode;
    CGraph      g, gMin;
    long        b, p;
    long        graphIndex, total;
    bool        bAddZeroCube;
    long        noOfEdgesToSet;
    long        EdgesToSet[20][2];
    bool        c;

    //We take 'OldList', a list of hypercubes of dimension n-1, and add a dimension to each
    //hypercube in the list to generate 'NewList' a list of hypercubes of dimension n. We
    //then make 'NewList' the new 'OldList' and repeat the procedure until we get the desired
    //dimension of hypercubes.

    //Generate the dimension zero hypercubes.
    cout << "\rGenerating dimension 0 hypercubes :" << flush;

    //bAddZeroCube holds whether we should add the hypercube which consists solely of a
    //single vertex.
    bAddZeroCube = true;

    for(i=0;i<noOfForbiddenGraphs;i++)
        if(ForbiddenGraph[i].Dim==0)
            bAddZeroCube = false;
    
    if(bAddZeroCube==true)
    {
        g.Dim  = 0;
        for(i=0;i<16;i++)
        for(j=0;j<16;j++)
            g.C[i][j] = false;

        OldList.Add(g);
    }
    
    for(n=1;n<=dimOfH;n++)
    {
        //Generate NewList, a list of hypercubes of dimension n, from OldList a list of
        //hypercubes of dimension n-1.

        //graphIndex and total are used to keep track of the progress.
        graphIndex = 0;
        total      = OldList.Size();

        //Work out the edges we will have to colour.
        noOfEdgesToSet = 0;
        for(i=(1<<(n-1));i<(1<<n);i++)
        for(j=0;j<i;j++)
        {
            if(IsAnEdge(i,j)==false)
                continue;
            
            EdgesToSet[noOfEdgesToSet][0] = i;
            EdgesToSet[noOfEdgesToSet][1] = j;
            noOfEdgesToSet++;
        }

        pNode = OldList.pHead;
        while(pNode!=NULL)
        {
            graphIndex++;
            cout << "\rGenerating dimension " << n << " hypercubes : ";
            cout << "Extending hypercube " << graphIndex << " of " << total << "." << flush;

            //Create a new graph which is pNode->g with an extra dimension.
            g = pNode->g;
            g.Dim++;

            //There are 2^(noOfEdgesToSet) possible ways to colour the new edges. We let b
            //encode the colouring via the value of its bits.
            for(b=0;b<(1<<noOfEdgesToSet);b++)
            {
                for(p=0;p<noOfEdgesToSet;p++)
                {
                    if(((b>>p)&1)==1)
                        c = true;
                    else
                        c = false;

                    g.C[EdgesToSet[p][0]][EdgesToSet[p][1]] = c;
                    g.C[EdgesToSet[p][1]][EdgesToSet[p][0]] = c;
                }

                //Check if the graph is admissible.
                for(i=0;i<noOfForbiddenGraphs;i++)
                    if(IsSubcube(ForbiddenGraph[i],g,bForbidOnlyInducedSubcubes)==true)
                        break;

                if(i!=noOfForbiddenGraphs)
                    continue; //A forbidden graph was found.

                //We are guaranteed to generate all hypercubes which are minimally
                //represented due to the way FindMinIso() chooses a minimal representive of
                //the isomorphic copies of a hypercube and the way we are inductively
                //building up our list of hypercubes from smaller dimension hypercubes which
                //are minimally represented. Hence if the hypercube is not already the
                //minimal representation of all its isomorphic copies we can safely ignore
                //it.
                FindMinIso(g,gMin,-1);

                if(IsCopy(g,gMin)==false)
                    continue;
    
                NewList.Add(g);
            }

            //Move to the next hypercube in OldList.
            pNode = pNode->pNext;
        }

        //Make NewList the new OldList.
        OldList.Free();
        OldList.pHead = NewList.pHead;
        NewList.pHead = NULL;

        cout << "\rGenerating dimension " << n << " hypercubes :                          ";

        for(i=0;i<2*NumberOfDigits(total);i++)
            cout << " ";
    }

    //Move OldList to H.
    H.Free();
    H.pHead       = OldList.pHead;
    OldList.pHead = NULL;
    
    //Display how large H is.
    n = H.Size();

    cout << "\r                                    ";
    if(n==1)
        cout << "\rFound 1 hypercube." << endl;
    else
        cout << "\rFound " << n << " hypercubes."<< endl;

    cout << endl;

    return;
}

//Displays 'Density' as both a fraction and a decimal. This function is used by
//CalculateDensity() to display an upper bound of the Turan density. It may throw an
//ErrorOverflow object.
void DisplayDensity(CLargeFraction Density)
{
    long      i;
    bool      bNegative;
    bool      bRounded;
    CLargeInt Digits, PowerOf10;
    
    Density.Simplify();

    cout << "\rUpper bound of the Turan density" << endl;
    
    if(Density.D==1)
    {
        cout << " = " << Density.N << endl;
        cout << endl;
        return;
    }

    cout << " = " << Density;
    
    //Display Density as a decimal to 'noOfDecimalPlaces' decimal places.

    //Check if Density is negative.
    if(Density<0)
    {
        Density   = -Density;
        bNegative = true;
    }
    else
        bNegative = false;

    //Calculate the digits that will make up the decimal.
    
    //Calculate 10^noOfDecimalPlaces.
    PowerOf10 = 1;
    for(i=0;i<noOfDecimalPlaces;i++)
        PowerOf10 = PowerOf10*10;

    Density = Density*PowerOf10;

    //'Digits' holds Density*10^noOfDecimalPlaces rounded down. We wish to round up.
    Digits = Density.N/Density.D;
    
    //Check if rounding up is necessary.
    if(Density.N%Density.D==0)
        bRounded = false;
    else
    {
        //Rounding is necessary, currently the magnitude has been rounded down. If the result
        //is negative then this is fine. If the result is positive then we add one so that
        //the magnitude is rounded up.
        bRounded = true;

        if(bNegative==false)
            Digits = Digits+1;
    }

    //Start displaying the digits.
    cout << endl;
    cout << " = ";
    
    if(bNegative==true)
        cout << "-";

    //Display the digits that lie to the left of the decimal point.
    cout << Digits/PowerOf10 << ".";

    //Display the digits that lie to the right of the decimal point, one at a time.
    Digits = Digits%PowerOf10;
    for(i=0;i<noOfDecimalPlaces;i++)
    {
        //Display the digit (10*Digits)/PowerOf10 rounded down.
        Digits = Digits*10;

        cout << Digits/PowerOf10;

        Digits = Digits%PowerOf10;
    }

    if(bRounded==true)
        cout << " (rounded up)";
    
    cout << endl;
    cout << endl;

    return;
}

//Calculates then displays the upper bound of the Turan density. The function assumes
//Iso[][], Term[], noOfTerms, H, and dimOfH have been initialized. To save memory the
//function modifies Term[]. A bad_alloc or ErrorOverflow object may be thrown.
void CalculateDensity()
{
    long           i, j, p, q, r;
    long           nTerm;
    long           root;
    long           dimOfFlag;
    long           dimOfType;
    long           VertexMapping[2][32];
    long           DimensionMapping[2][5];
    long           index[2];
    CGraph         f[2];
    CListNode*     pNode;
    CLargeFraction Density;
    CTermInfo      TempMatrix;

    if(H.pHead==NULL)
    {
        DisplayDensity(0);
        return;
    }

    //Calculate the densities of the graphs in H.
    {
        cout << "\rCalculating the densities of the subcubes." << flush;

        pNode = H.pHead;
        while(pNode!=NULL)
        {
            //Density is (number of blue edges)/(dimOfH*2^(dimOfH-1)).
            pNode->coeff = CLargeFraction(NumberOfEdges(pNode->g))/(dimOfH<<(dimOfH-1)); 
            
            pNode = pNode->pNext;
        }

        cout << "\r                                          ";
    }

    //Calculate the contribution of the terms.
    for(nTerm=1;nTerm<=noOfTerms;nTerm++)
    {
        CTermInfo& T = Term[nTerm-1];

        cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : " << flush;

        if(T.MatrixDim<=0 || T.noOfFlags<=0)
        {
            T.Free();
            continue;
        }

        //Replace the flags with their "minimal" isomporhic copy. 
        {
            cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : ";
            cout << "Initializing flags." << flush;

            dimOfType = T.Type.Dim;
            dimOfFlag = T.FlagList[0].Dim;

            for(i=0;i<T.noOfFlags;i++)
                FindMinIso(T.FlagList[i],T.FlagList[i],dimOfType);
        }

        //Calculate the effect of the basis on the matrix.
        {
            cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : ";
            cout << "Initializing matrix." << flush;

            //Allocate memory for the new matrix.
            TempMatrix.MatrixDim = T.noOfFlags;
            TempMatrix.Matrix    = new CLargeFraction*[TempMatrix.MatrixDim];

            for(i=0;i<TempMatrix.MatrixDim;i++)
                TempMatrix.Matrix[i] = NULL;

            for(i=0;i<TempMatrix.MatrixDim;i++)
                TempMatrix.Matrix[i] = new CLargeFraction[TempMatrix.MatrixDim];

            //Set TempMatrix.Matrix = T.Basis^T T.Matrix T.Basis.
            for(i=0;i<TempMatrix.MatrixDim;i++)
            for(j=0;j<TempMatrix.MatrixDim;j++)
            {
                TempMatrix.Matrix[i][j] = 0;

                for(p=0;p<T.MatrixDim;p++)
                for(q=0;q<T.MatrixDim;q++)
                {
                    //To avoid costly CLargeFraction operations check if we are adding zero.
                    if(T.Basis[p][i]==0 || T.Basis[q][j]==0 || T.Matrix[p][q]==0)
                        continue;

                    TempMatrix.Matrix[i][j] = TempMatrix.Matrix[i][j]
                                              +T.Basis[p][i]*T.Matrix[p][q]*T.Basis[q][j];
                }
            }

            //Free T.Matrix[][] and T.Basis[][] (as they are no longer required).
            for(i=0;i<T.MatrixDim;i++)
                delete[] T.Matrix[i];

            delete[] T.Matrix;
            T.Matrix = NULL;
    
            for(i=0;i<T.MatrixDim;i++)
                delete[] T.Basis[i];

            delete[] T.Basis;
            T.Basis = NULL;

            //Store TempMatrix.Matrix[][] in T.Matrix[][].
            T.MatrixDim          = TempMatrix.MatrixDim;
            T.Matrix             = TempMatrix.Matrix;
            TempMatrix.MatrixDim = 0; 
            TempMatrix.Matrix    = NULL;

            //To calculate the contribution of the term we will multiply elements of the
            //matrix by probabilities. These probabilities will always be of the form
            //<an integer>/(dimOfH!*2^dimOfH). To avoid costly CLargeFraction operations we
            //will pre-divide the matrix by (dimOfH!*2^dimOfH).
            for(i=0;i<T.MatrixDim;i++)
            for(j=0;j<T.MatrixDim;j++)
                T.Matrix[i][j] = T.Matrix[i][j]/(Factorial[dimOfH]*(1<<dimOfH));
        }

        //Count how many times FlagList[a] intersected with FlagList[b] appears in a subcube
        //H. Using this count we can calculate $E[p(F_a,F_b,\theta;H)]$, and hence the
        //contribution Term[nTerm-1] makes to the upper bound.

        //Generate all isomorphic copies of H by first choosing 'root', a vertex that will
        //be 0 in our new hypercube, then choosing a permutation of the 'dimOfH' dimensions.
        for(root=0;root<(1<<dimOfH);root++)
        for(p=0;p<Factorial[dimOfH];p++)
        {
            cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : ";
            cout << "Checking mapping " << root*Factorial[dimOfH]+p+1 << " of ";
            cout << Factorial[dimOfH]*(1<<dimOfH) << "." << flush;

            //Create a mapping from the vertices of a subcube of H to the vertex set of two
            //flags f[0], f[1]. Vertex v in flag f[r] will be the vertex
            //'VertexMapping[r][v]' in the subcube of H.

            //Set the dimensions which will form the type.
            for(i=0;i<dimOfType;i++)
            {
                DimensionMapping[0][i] = Iso[p][i];
                DimensionMapping[1][i] = Iso[p][i];
            }

            //Map the remaining dimensions.
            for(i=dimOfType;i<dimOfFlag;i++)
            {
                DimensionMapping[0][i] = Iso[p][i];
                DimensionMapping[1][i] = Iso[p][i+dimOfFlag-dimOfType];
            }

            //Create the vertex mappings.
            for(i=0;i<(1<<dimOfFlag);i++)
            {
                //Initialize the mapping of vertex i to root.
                VertexMapping[0][i] = root;
                VertexMapping[1][i] = root;

                //Check the component of dimension j in i.
                for(j=0;j<dimOfFlag;j++)
                {
                    if(((i>>j)&1)==1)
                    {
                        //The j-th bit of i is 1, so to create our mapping we flip the
                        //VertexMapping[][j]-th bit of VertexMapping[][i].
                        VertexMapping[0][i] ^= 1<<DimensionMapping[0][j];
                        VertexMapping[1][i] ^= 1<<DimensionMapping[1][j];
                    }
                }
            }

            //Apply VertexMapping[][] to each subcube in the list H to get two flags f[0],
            //f[1].
            pNode = H.pHead;
            while(pNode!=NULL)
            {
                //Create the two flags.
                for(r=0;r<2;r++)
                {
                    f[r].Dim = dimOfFlag;

                    for(i=0;i<(1<<dimOfFlag);i++)
                    for(j=0;j<(1<<dimOfFlag);j++)
                        f[r].C[i][j] = pNode->g.C[VertexMapping[r][i]][VertexMapping[r][j]];
                }

                //Check types match to T.Type, by temporarily reducing the dimension of f[0].
                f[0].Dim = dimOfType;
                if(IsCopy(f[0],T.Type)==false)
                {
                    pNode = pNode->pNext;
                    continue;
                }

                f[0].Dim = dimOfFlag;

                //Find the isomorphic copy of each flag in T.FlagList[], and store the
                //position at which it appears in index[].
                for(r=0;r<2;r++)
                    FindMinIso(f[r],f[r],dimOfType);

                for(index[0]=0;index[0]<T.noOfFlags;index[0]++)
                    if(IsCopy(f[0],T.FlagList[index[0]])==true)
                    {
                        for(index[1]=0;index[1]<T.noOfFlags;index[1]++)
                            if(IsCopy(f[1],T.FlagList[index[1]])==true)
                            {
                                //Rather than keep track of how many times f[0] intersected
                                //with f[1] occurs then use this to update pNode->coeff, we
                                //will update pNode->coeff directly.
                                pNode->coeff = pNode->coeff+T.Matrix[index[0]][index[1]];
                            }
                    }

                pNode = pNode->pNext;
            }
        }

        cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : ";
        cout << "                      ";
        for(i=0;i<2*NumberOfDigits(Factorial[dimOfH]*(1<<dimOfH));i++)
            cout << " ";

        T.Free();
    }

    cout << "\r                       ";
    for(i=0;i<2*NumberOfDigits(noOfTerms);i++)
        cout << " ";

    //Find the upper bound of the Turan density.
    {
        cout << "\rFinding the maximum coefficient." << flush;

        Density = 0;
        pNode = H.pHead;
        while(pNode!=NULL)
        {
            if(Density<pNode->coeff)
                Density = pNode->coeff;
        
            pNode = pNode->pNext;
        }

        DisplayDensity(Density);
    }

    return;
}

//The main function. Expects argc to be 2, argv[0] to be the name of the executable and
//argv[1] to be the name of the input file.
int main(int argc, char* argv[])
{
    long i;
    bool bHasSpaces;
    
    try
    {
        cout << endl;

        //Check that a file was passed to the program via the command line.
        if(argc!=2)
        {
            //Check if argv[0][] has spaces.
            bHasSpaces = false;
            i          = 0;
            while(argv[0][i]!='\0')
            {
                if(argv[0][i]==' ')
                {
                    bHasSpaces = true;
                    break;
                }

                i++;
            }

            cout << "Usage : " << endl;
            if(bHasSpaces==true)
                cout << "\"" << argv[0] << "\"";
            else
                cout << argv[0];

            cout << " <Input Data File>" << endl;
            cout << endl;

            return 0;
        }

        //Read the input file.
        if(ReadDataFile(argv[1])==false)
        {
            Cleanup();
            return 0;
        }

        //Initialize Iso[][].
        cout << "\rAllocating memory for the isomorphism mapping." << flush;
        
        InitIso();
        
        cout << "\rChecking the matrices are positive semidefinite....." << endl;
        
        if(IsPSD()==false)
        {
            cout << endl;
            cout << endl;
            cout << "*** ERROR: Matrix is not positive semidefinite. ***" << endl;
            cout << "For the calculation to return an upper bound of the" << endl;
            cout << "Turan density all matrices must be positive semidefinite." << endl;
            cout << endl;

            Cleanup();
            return 0;
        }

        cout << "\rGenerating admissible subcubes of dimension " << dimOfH;
        cout << "....." << endl;

        GenerateH();

        cout << "\rCalculating the upper bound of the Turan density....." << endl;

        CalculateDensity();

        Cleanup();
        return 0; //Calculation completed successfully.
    }
    catch(bad_alloc& e)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Bad allocation. ***" << endl;
        cout << "Probably caused by lack of memory." << endl;
        cout << "Try decreasing LI_MAX in the source code." << endl;
    }
    catch(ErrorOverflow& e)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Overflow. ***" << endl;
        cout << "The calculation encountered an integer that was too large to store.\n";
        cout << "Try increasing LI_MAX in the source code." << endl;
    }
    catch(ErrorDivisionByZero& e)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Division by zero. ***" << endl;
    }
    catch(...)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Unknown. ***" << endl;
    }

    cout << endl;

    Cleanup();
    return 0;
}


==> HypercubeVertexDensityChecker.cpp <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : HypercubeVertexDensityChecker.
//
//Author      : Rahil Baber.
//
//Date        : 19th November 2010.
//
//Usage       : <executable> <input file>
//              E.g. HypercubeVertexDensityChecker.exe B3.txt 
//
//Description : Using Razborov's method (extended to hypercubes) it calculates a bound on
//              the coloured vertex Turan density for a given family of red-blue
//              vertex-coloured hypercubes. The program expects the relevant data (flags,
//              basis, matrices, etc.) to be passed to it through the input file (specified
//              through the command line). This program is designed only to verify that the
//              input file gives the claimed bound, it does not create such input files.
//
//Notes       : Currently the program can only handle hypercubes of dimension at most 5.
//              Users may wish/need to change the hard coded values 'LI_MAX' and
//              'noOfDecimalPlaces' specified below.

#include <iostream>
#include <fstream>
#include <stdlib.h>
using namespace std;

//*** Hard coded values that a user may wish to change. ***

//Used to allocate memory for CLargeInt objects. If an overflow error occurs it most likely
//means that LI_MAX was set too low. The larger LI_MAX is, the slower the program will run
//and the more memory it will require.
const long LI_MAX = 50; //You may need to change this value.

//Used by DisplayDensity() to calculate the upper bound of the Turan density to
//'noOfDecimalPlaces' decimal places.
const long noOfDecimalPlaces = 6;

//*** Class definitions. ***

//Exception classes which are thrown when overflow or division by zero occurs.
class ErrorOverflow{};
class ErrorDivisionByZero{};

//Used to store and manipulate very large integers. Can store any integer of magnitude less
//than 2^(8*LI_MAX). The integer's magnitude is stored in a static array to avoid slow
//dynamic memory allocation. The amount of the array being used is also stored, to increase
//the speed of operations on small integers. Functions which use this class may throw an
//ErrorOverflow or ErrorDivisionByZero object.
class CLargeInt
{
public:
    //The default constructor, sets the large integer to 0.
    CLargeInt();

    //The following constructors allow the fundamental integral data types to be
    //automatically cast into CLargeInt objects. These constructors call Assign() and so may
    //throw an ErrorOverflow object. No object will be thrown if LI_MAX >=
    //sizeof(unsigned long), (sizeof(unsigned long) = 4 usually).
    CLargeInt(unsigned int  input);
    CLargeInt(int           input);
    CLargeInt(unsigned long input);
    CLargeInt(long          input);

    //The copy constructor.
    CLargeInt(const CLargeInt& input);
    
    //The assignment operator.
    CLargeInt& operator=(const CLargeInt& input);

    //The unary operators. Used to evaluate +A or -A, when A is a CLargeInt object.
    const CLargeInt operator+() const;
    const CLargeInt operator-() const;

    //The basic arithmetic operators. The +,-,* operators may throw an ErrorOverflow object.
    //The integer division operators / and % are wrappers for the Divide() function and so
    //may throw an ErrorDivisionByZero object.
    friend const CLargeInt operator+(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator-(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator*(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator/(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator%(const CLargeInt& A, const CLargeInt& B);

    //The comparison operators. They are wrappers for the Compare() function.
    friend const bool operator==(const CLargeInt& A, const CLargeInt& B);
    friend const bool operator!=(const CLargeInt& A, const CLargeInt& B);
    friend const bool operator< (const CLargeInt& A, const CLargeInt& B);
    friend const bool operator<=(const CLargeInt& A, const CLargeInt& B);
    friend const bool operator> (const CLargeInt& A, const CLargeInt& B);
    friend const bool operator>=(const CLargeInt& A, const CLargeInt& B);

    //Used to convert the CLargeInt object into a long. If the value stored in the object is
    //larger than what can be stored in a long variable it throws an ErrorOverflow object.
    long ConvertToLong() const;

private:
    //Used by constructors to convert the fundamental integral data types to CLargeInt
    //objects. It may throw an ErrorOverflow object but only if LI_MAX<sizeof(unsigned long),
    //(sizeof(unsigned long) = 4 usually).
    void Assign(unsigned long input);

    //Used by the comparison operators to compare two large integers A, B.
    //Returns -1 if A < B,
    //         0 if A = B,
    //         1 if A > B.
    static long Compare(const CLargeInt& A, const CLargeInt& B);

    //Used by the integer division operators / and %. Define |input| to be the magnitude of
    //input, and sign(input) to be +1 if input>=0 and -1 if input<0. The function calculates
    //outputQ, and outputR as follows:
    //outputQ = sign(inputN)*sign(inputD)*(|inputN|/|inputD|), where '/' is integer division,
    //outputR = sign(inputN)*(|inputN|%|inputD|).
    //The choice of signs for outputQ and outputR were chosen so that inputN = inputD *
    //outputQ + outputR. If inputD = 0 an ErrorDivisionByZero class is thrown. The function
    //assumes outputQ resides in a different address to inputN, inputD, and outputR. It also
    //assumes outputR resides in a different address to inputN, inputD, and outputQ.
    static void Divide(const CLargeInt& inputN, const CLargeInt& inputD,
                       CLargeInt& outputQ, CLargeInt& outputR);

    //Data[], Size, and bPositive hold the data that represents the large integer. Data[] and
    //Size hold the magnitude of the large integer, bPositive holds the sign. bPositive =
    //true if the integer is greater than or equal to 0, and false otherwise. The magnitude
    //of the integer is given by:
    //Data[Size-1]*256^(Size-1)+Data[Size-2]*256^(Size-2)+...+Data[1]*256+Data[0].
    //Size holds the number of bytes the integer takes up in Data[]. To avoid leading zeros,
    //which can artificially make a small integer use up a lot of the Data[] array, we add
    //the following restriction. If the integer is 0 then Size=0, otherwise Data[Size-1] must
    //be non-zero.
    unsigned char Data[LI_MAX];
    long          Size; //Number of bytes. Size=0 <=> integer=0. Size!=0 => Data[Size-1]!=0.
    bool          bPositive; //bPositive=true if integer>=0, false otherwise.
};

//Allows us to use << operator to output the CLargeInt object L to the screen or a file.
ostream& operator<<(ostream& out, const CLargeInt& L);

//Used to store and manipulate fractions with very large numerators and denominators. It uses
//two CLargeInt member variables, named N and D, which store the numerator and denominator of
//the fraction respectively. Functions which use this class may throw an ErrorOverflow or
//ErrorDivisionByZero object.
class CLargeFraction
{
public:
    //The default constructor, sets the fraction to 0.
    CLargeFraction();
        
    //The following constructors allow the fundamental integral data types to be
    //automatically cast into CLargeFraction objects. They may throw an ErrorOverflow object.
    //No object will be thrown if LI_MAX >= sizeof(unsigned long), (sizeof(unsigned long) = 4
    //usually).
    CLargeFraction(unsigned int  input);
    CLargeFraction(int           input);
    CLargeFraction(unsigned long input);
    CLargeFraction(long          input);

    //A constructor that allows CLargeInt objects to be automatically cast into
    //CLargeFraction objects.
    CLargeFraction(const CLargeInt& input);
    
    //The unary operators. Used to evaluate +A or -A, when A is a CLargeFraction object.
    //These functions may throw an ErrorDivisionByZero object.
    const CLargeFraction operator+() const;
    const CLargeFraction operator-() const;

    //The basic arithmetic operators. The +,-,*,/ operators may throw an ErrorOverflow or
    //ErrorDivisionByZero object.
    friend const CLargeFraction operator+(const CLargeFraction& A, const CLargeFraction& B);
    friend const CLargeFraction operator-(const CLargeFraction& A, const CLargeFraction& B);
    friend const CLargeFraction operator*(const CLargeFraction& A, const CLargeFraction& B);
    friend const CLargeFraction operator/(const CLargeFraction& A, const CLargeFraction& B);

    //The comparison operators. They are wrappers for the Compare() function. They may throw
    //an ErrorOverflow or ErrorDivisionByZero object.
    friend const bool operator==(const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator!=(const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator< (const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator<=(const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator> (const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator>=(const CLargeFraction& A, const CLargeFraction& B);

    //Removes any common factors between the numerator and the denominator and makes the
    //denominator positive. It may throw an ErrorDivisionByZero object.
    void Simplify();

    CLargeInt N; //Numerator.
    CLargeInt D; //Denominator.

private:
    //Used by the comparison operators to compare two fractions A, B.
    //Returns -1 if A < B,
    //         0 if A = B,
    //         1 if A > B.
    //It may throw an ErrorOverflow or ErrorDivisionByZero object.
    static long Compare(const CLargeFraction& A, const CLargeFraction& B);
};

//Allows us to use << operator to output the CLargeFraction object F to the screen or a file.
ostream& operator<<(ostream& out, const CLargeFraction& F);

//A simple class to store hypercubes that have at most 32 vertices. We take our vertex set to
//be {0,1,...,2^Dim-1}, where Dim is the dimension of the hypercube. The edge set is
//implicitly defined as follows: ij is an edge if and only if the binary representations of i
//and j differ by precisely one digit. The colours of the vetices are stored in the array
//C[]. We can represent a flag as (g, n) a CGraph g and an integer n, by
//taking the labelled vertices to be 0,1,...,2^n-1.
class CGraph
{
public:
    //Dimension of the hypercube.
    long Dim;

    //The colours of the vertices.
    //C[i] = true  if vertex i is blue,
    //       false if vertex i is red.
    bool C[32];
};

//Allows us to use << operator to output the CGraph object g to the screen or a file.
ostream& operator<<(ostream& out, const CGraph& g);

//Used by CLinkedList to create a dynamically allocated list of graphs.
class CListNode
{
public:
    //The graph which is part of the list.
    CGraph g;

    //CLinkedList is primarily used to store the family $\mathcal{H}$ (the admissible
    //hypercubes of dimension "dimOfH"). We will use coeff to keep track of the coefficient
    //of $p(H;G)$.
    CLargeFraction coeff;

    //Pointer to the next CListNode in the list.
    //If there is no next CListNode, pNext = NULL.
    CListNode* pNext;
};

//A very basic linked list of graphs. CLinkedList is primarily used to store the family
//$\mathcal{H}$ (the admissible hypercubes of dimension "dimOfH"). It may throw a bad_alloc
//object.
class CLinkedList
{
public:
    //The constructor. Sets pHead=NULL to indicate the list is empty.
    CLinkedList();

    //The destructor. Calls Free().
    ~CLinkedList();
    
    //Used to destroy the list, and free any memory it has allocated.
    void Free();

    //Used to add a new graph to the start of the list. It will throw a bad_alloc object if
    //there is not enough memory to add the new graph.
    void Add(CGraph& g);
    
    //Returns the number of nodes in the list.
    long Size();

    //Pointer to the first element in the list. If the list is empty pHead = NULL.
    CListNode* pHead;
};

//A very basic class that holds data used to calculate the upper bound of the Turan density.
//The calculation involves summing positive semidefinite matrices multiplied by flags. Each
//CTermInfo object holds one such matrix, the basis it is written in, the flags which are
//used to describe the basis, and the common induced type of the flags. Memory is dynamically
//allocated for the matrix, basis, and flags by ReadDataFile(). Any dynamically allocated
//memory is automatically freed by the CTermInfo's destructor. The class uses CLargeFraction
//objects and so ErrorOverflow and ErrorDivisionByZero objects may be thrown.
class CTermInfo
{
public:
    //The default constructor, initializes pointers to NULL.
    CTermInfo();

    //The destructor. A wrapper for Free().
    ~CTermInfo();

    //Deallocates memory.
    void Free();

    //The member variables are all initialized (and where appropriate allocated) by the
    //function ReadDataFile().

    //The common induced type of the flags. 
    CGraph Type;

    //FlagList[] holds a list of flags, and is of size noOfFlags. 
    long    noOfFlags;
    CGraph* FlagList;

    //Matrix[][] holds the positive semidefinite matrix and is of size MatrixDim by
    //MatrixDim.
    long             MatrixDim;
    CLargeFraction** Matrix;

    //Basis[][] represents a list of linear combinations of flags by storing the coeffcients
    //of the flags. The n-th linear combination is:
    //Basis[n-1][0](FlagList[0])+Basis[n-1][1](FlagList[1])+...
    //There are MatrixDim linear combinations (hence the first index varies from 0 to
    //MatrixDim-1). The second index varies from 0 to noOfFlags-1.
    CLargeFraction** Basis;
};

//*** Global variables. ***

//The dimension of the hypercubes $H_i$. Due to the way the function GenerateH() has been
//implemented dimOfH can be at most 5. In order for the density calculation to be valid
//dimOfH must be at least 0. It is initialized by ReadDataFile().
long dimOfH;

//H is a linked list representing $\mathcal{H}$ the family of admissible hypercubes of
//dimension dimOfH. H is initialized by a call to GenerateH().
CLinkedList H;

//ForbiddenGraph[] holds the forbidden family $\mathcal{F}$. Its size is held in
//noOfForbiddenGraphs. noOfForbiddenGraphs is initialized in ReadDataFile(). ReadDataFile()
//also allocates the memory for ForbiddenGraph[] then initializes it. The memory is
//deallocated in Cleanup().
long    noOfForbiddenGraphs;
CGraph* ForbiddenGraph = NULL;

//If bForbidOnlyInducedSubcubes is set to false, the admissible hypercubes are those that do
//not contain a subcube from our forbidden family $\mathcal{F}$. If set to true then the
//admissible hypercubes are those that do not contain an *induced* subcube from
//$\mathcal{F}$. It is initialized by ReadDataFile().
bool bForbidOnlyInducedSubcubes;

//Term[] is an array of size noOfTerms that holds data used to calculate the upper bound of
//the Turan density. noOfTerms is initialized in ReadDataFile(). ReadDataFile() also
//allocates the memory for Term[] then initializes it. The memory is deallocated in
//Cleanup().
long       noOfTerms;
CTermInfo* Term = NULL;

//Factorial[n] = n!.
long Factorial[6] = {1, 1, 2, 6, 24, 120};

//Iso[][] (together with Factorial[]) will be useful in generating isomorphic copies of
//graphs. Iso[][] is an array (dimOfH! by dimOfH) of all permutations of {0,1,...,dimOfH-1}.
//Iso[p][n] is the image of n under permutation p. Iso[][] is ordered in such a way that
//{Iso[p][] : p<=r!} is the set of permutations in which only {0,1,..,r-1} are permuted and
//{r,...,dimOfH-1} are left in place. InitIso() allocates memory for Iso[][] and initializes
//it. Its memory is deallocated by Cleanup().
long** Iso = NULL;

//*** Function declarations. ***

//Deallocates the memory allocated to H, ForbiddenGraph[], Term[], and Iso[][]. To deallocate
//the memory associated with Iso[][] it requires dimOfH to be set.
void Cleanup();

//Allocates memory for Iso[][] and initializes it. The function assumes dimOfH has been set
//to a value between 0 and 5. Iso[][] is initialized to a dimOfH! by dimOfH array
//representing all permutations of {0,1,...,dimOfH-1}. Iso[p][n] will be the image of n under
//permutation p. Iso[][] will be ordered in such a way that {Iso[p][] : p<=r!} is the set of
//permutations in which only {0,1,..,r-1} are permuted and {r,...,dimOfH-1} are left in
//place. A bad_alloc object is thrown if memory allocation fails.
void InitIso();

//Calculates the number of characters needed to display 'n'. The function is used by
//ReadDataFile().
long NumberOfDigits(unsigned long n);

//This function is used in parsing the input file. It reads one character from the file. If
//the end of the file is reached it returns '\0'. If the character is '#' it interprets this
//as the start of a comment. It will then skip over all characters until '\n','\r', or '\0'
//is encountered and returns that instead.
char ReadChar(istream& in);

//This function is used in parsing the input file. It checks whether the character is a
//whitespace character (i.e. an end of line character, tab, or space).
bool IsWhitespace(char c);

//This function is used in parsing the input file. It discards whitespace characters until it
//reaches a non-whitespace character. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
void RemoveWhitespace(istream& in, char& c);

//This function is used in parsing the input file. It continually removes the character
//'repeated' until a different character is encountered. 'repeated' must appear at least once
//otherwise the function returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadRepeatingChar(istream& in, char repeated, char& c);

//This function is used in parsing the input file. Checks whether 'str[]' matches the
//characters in the istream. Ignores capitalization. Allows whitespaces in 'str[]' to be
//represented by one or more whitespaces in the istream. The last character that was read
//(but not yet interpreted) should be passed to the function via 'c'. When the function
//returns 'c' will hold the last character read by the function.
bool CheckString(istream& in, const char* str, char& c);

//This function is used in parsing the input file. It removes any whitespaces then reads in a
//boolean value and returns it via the variable 'b'. The function accepts "yes", "no", "y",
//"n", "true", or "false" as the boolean value (capitalization is ignored). If one of the
//listed boolean values is not encountered the function returns false, otherwise it returns
//true. The last character that was read (but not yet interpreted) should be passed to the
//function via 'c'. When the function returns 'c' will hold the last character read by the
//function.
bool ReadBool(istream& in, bool& b, char& c);

//This function is used in parsing the input file. It reads in a CLargeInt value and returns
//it via the variable 'L'. It may throw an ErrorOverflow object if the integer is too large.
//The first character must be +,-,0-9. If the first character is + or - the next character
//must be one of 0-9 or a series of whitespaces followed by 0-9. No whitespaces are allowed
//between the numeric digits. If the function reads in an integer of this form successfully
//it returns true, otherwise it returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadLargeInteger(istream& in, CLargeInt& L, char& c);

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in "<str[]>:<integer>", e.g. "Dimension:3". The string 'str[]' is read in using
//CheckString(). The integer is read using ReadLargeInteger() and returned via 'output'. It
//allows optional whitespaces either side of the colon. It may throw an ErrorOverflow object
//if the integer is too large.
//The function returns 0 on success,
//                     1 if the input is unexpected,
//                     2 if the integer is too large to be stored in a long.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadLong(istream& in, const char* str, long& output, char& c);

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in the colours of the vertices of a hypercube. The information should take the form of
//a sequence of zeros and ones, e.g. "0110", which represents the colours of vertices 3,2,1,0
//respectively. One represents a blue vetex and zero a red vertex. The function returns true
//if it succeeds, and false otherwise. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadHypercube(istream& in, CGraph& g, char& c);

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in a linear combination of flags and store it in Term.Basis[basisIndex][]. The
//function assumes memory has already been allocated for Term.Basis[][]. It also assumes
//Term.noOfFlags has been set and uses this to verify the flags read in are valid. The linear
//combination of flags should take the form
//"<Fraction>(<Flag>)<+ or -><Fraction>(<Flag>)<+ or ->...".
//For example "1/2(F1)-4/3(F2)+2/3(F5)+1/7(F6)". An ErrorOverflow object may be thrown if an
//integer that is read is too large to be stored.
//The function returns 0 if it succeeds,
//                     1 if the input is incorrectly formatted,
//                     2 if a flag index does not lie in [1,Term.noOfFlags],
//                     3 if a coefficient causes a division by zero.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadBasis(istream& in, CTermInfo& Term, long basisIndex, char& c);

//This function parses the input file given by filename. It initializes, and where
//appropriate allocates memory, for the global variables dimOfH, noOfForbiddenGraphs,
//ForbiddenGraph[], bForbidOnlyInducedSubcubes, noOfTerms, and Term[]. It returns true if it
//succeeds and false if an error occurred. It makes use of the functions NumberOfDigits(),
//ReadChar(), IsWhitespace(), RemoveWhitespace(), ReadRepeatingChar(), CheckString(),
//ReadBool(), ReadLargeInteger(), ReadLong(), ReadHypercube(), and ReadBasis().
bool ReadDataFile(const char* filename);

//Returns true if all matrices in Term[] are positive semidefinite (psd). The function
//assumes Term[] and noOfTerms have been initialized. A bad_alloc or ErrorOverflow object may
//be thrown.
bool IsPSD();

//Returns the number of blue vertices in the hypercube g.
long NumberOfVertices(CGraph& g);

//Returns true if g1 and g2 are of the same dimension and have identically coloured vertices.
bool IsCopy(CGraph& g1, CGraph& g2);

//If bInduced = false, IsSubcube() returns true if gSub is a subcube of gSuper.
//If bInduced = true,  IsSubcube() returns true if gSub is an induced subcube of gSuper.
//Assumes Iso[][] has been initialized.
bool IsSubcube(CGraph& gSub, CGraph& gSuper, bool bInduced);

//Each blue coloured vertex set can be assigned a unique integer. FindMinIso() creates gOut a
//graph with the property that the flag (gOut, dimOfType) is isomorphic to the flag 
//(gIn, dimOfType) and has the smallest integer associated with its blue coloured vertex set
//out of all such graphs. This function is used by GenerateH() to avoid storing isomorphic
//copies of graphs, and by CalculateDensity() to speed up searching through lists of flags.
//In order for GenerateH() to function correctly the way FindMinIso() constructs the integer
//representing the blue vertex set is important. The function assumes Iso[][] has been
//initialized.
void FindMinIso(CGraph gIn, CGraph& gOut, long dimOfType);

//Generates 'H' a linked list representing $\mathcal{H}$ the family of admissible hypercubes
//of dimension dimOfH. The function assumes dimOfH, ForbiddenGraph[], noOfForbiddenGraphs,
//and bForbidOnlyInducedSubcubes, have been initialized. A bad_alloc object may be thrown.
void GenerateH();

//Displays 'Density' as both a fraction and a decimal. This function is used by
//CalculateDensity() to display an upper bound of the Turan density. It may throw an
//ErrorOverflow object.
void DisplayDensity(CLargeFraction Density);

//Calculates then displays the upper bound of the Turan density. The function assumes
//Iso[][], Term[], noOfTerms, H, and dimOfH have been initialized. To save memory the
//function modifies Term[]. A bad_alloc or ErrorOverflow object may be thrown.
void CalculateDensity();

//The main function. Expects argc to be 2, argv[0] to be the name of the executable and
//argv[1] to be the name of the input file.
int main(int argc, char* argv[]);

//*** Function definitions. ***

//The default constructor, sets the large integer to 0.
CLargeInt::CLargeInt()
{
    Size      = 0;
    bPositive = true;

    return;
}

//Allows an unsigned int to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(unsigned int input)
{
    Assign(input);
    return;
}

//Allows an int to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(int input)
{
    unsigned long temp;

    if(input>=0)
        Assign(input);
    else
    {
        //Call Assign() on -input.

        //-input may be 2147483648 which could cause an overflow. To avoid this situation we
        //cast -(input+1) to an unsigned long then add one.
        input++;
        temp = -input;
        temp++;

        Assign(temp);
        bPositive = false;
    }

    return;
}

//Allows an unsigned long to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(unsigned long input)
{
    Assign(input);
    return;
}

//Allows a long to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(long input)
{
    unsigned long temp;

    if(input>=0)
        Assign(input);
    else
    {
        //Call Assign() on -input.

        //-input may be 2147483648 which could cause an overflow. To avoid this situation we
        //cast -(input+1) to an unsigned long then add one.
        input++;
        temp = -input;
        temp++;

        Assign(temp);
        bPositive = false;
    }

    return;
}

//The copy constructor.
CLargeInt::CLargeInt(const CLargeInt& input)
{
    long i;
    
    //Check if we are trying to copy the object to itself.
    if(this==&input)
        return;

    Size      = input.Size;
    bPositive = input.bPositive;
    
    //We do not need to copy all of Data[].
    for(i=0;i<Size;i++)
        Data[i] = input.Data[i];

    return;
}

//The assignment operator.
CLargeInt& CLargeInt::operator=(const CLargeInt& input)
{
    long i;

    //Check if we are trying to assign the object to itself.
    if(this==&input)
        return *this;

    Size      = input.Size;
    bPositive = input.bPositive;
    
    //We do not need to copy all of Data[].
    for(i=0;i<Size;i++)
        Data[i] = input.Data[i];

    return *this;
}

//The + unary operator. Used to evaluate +A, when A is a CLargeInt object.
const CLargeInt CLargeInt::operator+() const
{
    return *this;
}

//The - unary operator. Used to evaluate -A, when A is a CLargeInt object.
const CLargeInt CLargeInt::operator-() const
{
    CLargeInt output = *this;
    
    if(output.Size!=0)
        output.bPositive = !output.bPositive;
    
    return output;
}

//The + arithmetic operator. Returns A+B. It may throw an ErrorOverflow object.
const CLargeInt operator+(const CLargeInt& A, const CLargeInt& B)
{
    long      i;
    long      sum, carryOver;
    CLargeInt output;

    //Deal with A=0 or B=0 as a special case.
    if(A.Size==0)
        return B;

    if(B.Size==0)
        return A;

    //A!=0 and B!=0.
    if(A.bPositive==B.bPositive)
    {
        //Add the magnitudes of A and B.
        output.bPositive = A.bPositive;

        //output will take up max{A.Size,B.Size}+{1 or 0} bytes. Provisionally set the size.
        if(A.Size>=B.Size)
            output.Size = A.Size;
        else
            output.Size = B.Size;

        //Do the addition byte by byte.
        carryOver = 0;
        for(i=0;i<output.Size;i++)
        {
            sum = carryOver;

            if(i<A.Size)
                sum += A.Data[i];

            if(i<B.Size)
                sum += B.Data[i];
            
            output.Data[i] = sum%256;
            carryOver      = sum/256;
        }

        if(carryOver!=0)
        {
            if(output.Size>=LI_MAX)
                throw ErrorOverflow(); //Overflow occured.

            output.Data[output.Size] = carryOver;
            output.Size++;
        }

        return output;
    }
    else
    {
        //Find the difference between the magnitudes of A and B.

        //If A.Size==B.Size assume |A|>=|B|.
        if(A.Size>=B.Size)
        {
            output.bPositive = A.bPositive;
            output.Size      = A.Size;

            //Do the subtraction of B from A, byte by byte.
            carryOver = 0;
            for(i=0;i<output.Size;i++)
            {
                sum = carryOver;

                if(i<A.Size)
                    sum += A.Data[i];

                if(i<B.Size)
                    sum -= B.Data[i];
                            
                if(sum>=0)
                {
                    output.Data[i] = sum;
                    carryOver      = 0;
                }
                else
                {
                    output.Data[i] = 256+sum;
                    carryOver      = -1;
                }
            }

            if(carryOver==0)
            {
                //Remove leading zeros.
                while(true)
                {
                    if(output.Size==0)
                    {
                        output.bPositive = true;
                        return output;
                    }

                    if(output.Data[output.Size-1]!=0)
                        return output;

                    output.Size--;
                }
            }

            //A.Size==B.Size but |A|<|B|. 
        }

        //A.Size<B.Size or (A.Size==B.Size and carryOver!=0) => |A|<|B|
        output.bPositive = B.bPositive;
        output.Size      = B.Size;

        //Do the subtraction of A from B, byte by byte.
        carryOver = 0;
        for(i=0;i<output.Size;i++)
        {
            sum = carryOver;

            if(i<A.Size)
                sum -= A.Data[i];

            if(i<B.Size)
                sum += B.Data[i];
                        
            if(sum>=0)
            {
                output.Data[i] = sum;
                carryOver      = 0;
            }
            else
            {
                output.Data[i] = 256+sum;
                carryOver      = -1;
            }
        }

        //Remove leading zeros.
        while(true)
        {
            if(output.Size==0)
            {
                output.bPositive = true;
                return output;
            }

            if(output.Data[output.Size-1]!=0)
                return output;

            output.Size--;
        }
    }
}

//The - arithmetic operator. Returns A-B. It may throw an ErrorOverflow object.
const CLargeInt operator-(const CLargeInt& A, const CLargeInt& B)
{
    return A+(-B);
}

//The * arithmetic operator. Returns A*B. It may throw an ErrorOverflow object.
const CLargeInt operator*(const CLargeInt& A, const CLargeInt& B)
{
    long      i, j, k;
    long      sum, carryOver;
    CLargeInt output;

    //Deal with A=0 or B=0 as a special case.
    if(A.Size==0)
        return A;
    
    if(B.Size==0)
        return B;
    
    //A!=0 and B!=0.

    //Calculate the sign of A*B.
    if(A.bPositive==B.bPositive)
        output.bPositive = true;
    else
        output.bPositive = false;

    //output will take up A.Size+B.Size-{1 or 0} bytes. Provisionally set the size.
    if(A.Size+B.Size-1>LI_MAX)
        throw ErrorOverflow(); //Overflow will occur.

    output.Size = A.Size+B.Size-1;

    //Initialize output to 0.
    for(i=0;i<output.Size;i++)
        output.Data[i] = 0;
        
    //Multiply byte by byte.
    for(i=0;i<A.Size;i++)
    for(j=0;j<B.Size;j++)
    {
        carryOver = A.Data[i]*B.Data[j];
        
        //Add carryOver*(256^(i+j)) to output.

        if(carryOver==0)
            continue;

        //Do the addition byte by byte.
        for(k=i+j;k<output.Size;k++)
        {
            sum = output.Data[k]+carryOver;
            
            output.Data[k] = sum%256;
            carryOver      = sum/256;

            if(carryOver==0)
                break;
        }

        if(carryOver!=0)
        {
            if(output.Size>=LI_MAX)
                throw ErrorOverflow();

            output.Data[output.Size] = carryOver;
            output.Size++;
        }
    }

    return output;
}

//The / arithmetic operator. Returns A/B where / is integer division (see Divide() for a more
//precise definition of /). If B=0 an ErrorDivisionByZero object is thrown.
const CLargeInt operator/(const CLargeInt& A, const CLargeInt& B)
{
    CLargeInt output, Temp;

    CLargeInt::Divide(A,B,output,Temp);
    
    return output;
}

//The % arithmetic operator. Returns A%B (see Divide() for a more precise definition of %).
//If B=0 an ErrorDivisionByZero object is thrown.
const CLargeInt operator%(const CLargeInt& A, const CLargeInt& B)
{
    CLargeInt output, Temp;

    CLargeInt::Divide(A,B,Temp,output);
    
    return output;
}

//Returns (A==B).
const bool operator==(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)==0);
}

//Returns (A!=B).
const bool operator!=(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)!=0);
}

//Returns (A<B).
const bool operator<(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)==-1);
}

//Returns (A<=B).
const bool operator<=(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)!=1);
}

//Returns (A>B).
const bool operator>(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)==1);
}

//Returns (A>=B).
const bool operator>=(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)!=-1);
}

//Used to convert the CLargeInt object into a long. If the value stored in the object is
//larger than what can be stored in a long variable it throws an ErrorOverflow object.
long CLargeInt::ConvertToLong() const
{
    long i;
    long max, min;
    long result;
    
    //Check if overflow occurs.
    if(Size>=sizeof(long))
    {
        //max =  2^{8*sizeof(long)-1} - 1,
        //min = -2^{8*sizeof(long)-1}.
        //To avoid overflow, we define them as follows:
        max  = (1<<(8*sizeof(long)-2))-1;
        max += 1<<(8*sizeof(long)-2);
        min  = -max;
        min -= 1;

        if(*this<min || max<*this)
            throw ErrorOverflow();
    }

    //Convert the object into a long.
    result = 0;
    for(i=0;i<sizeof(long) && i<Size;i++)
    {
        if(bPositive==true)
            result += Data[i]<<(8*i);
        else
            result -= Data[i]<<(8*i);
    }
    
    return result;
}

//Used by constructors to convert the fundamental integral data types to CLargeInt objects.
//It may throw an ErrorOverflow object but only if LI_MAX < sizeof(unsigned long),
//(sizeof(unsigned long) = 4 usually).
void CLargeInt::Assign(unsigned long input)
{
    long i;

    Size      = 0;
    bPositive = true;

    if(input==0)
        return;

    //Initialize Data[] so it equals input.
    for(i=0;i<sizeof(unsigned long);i++)
    {
        //input!=0, fill in Data[i]. 
        
        if(i>=LI_MAX)
            throw ErrorOverflow();
        
        //Remove the least significant byte of input and store it in Data[i].
        Data[i] = input%256;
        input   = input/256;

        if(input==0)
        {
            Size = i+1;
            return;
        }
    }

    return;
}

//Used by the comparison operators to compare two large integers A, B.
//Returns -1 if A < B,
//         0 if A = B,
//         1 if A > B.
long CLargeInt::Compare(const CLargeInt& A, const CLargeInt& B)
{
    long i;
    
    if(A.bPositive!=B.bPositive)
    {
        if(A.bPositive==true)
            return 1;  //A >= 0 > B.
        else
            return -1; //A < 0 <= B.
    }

    //A and B have the same sign.

    if(A.Size!=B.Size)
    {
        if((A.bPositive==true  && A.Size>B.Size)
        || (A.bPositive==false && A.Size<B.Size))
            return 1;  //A > B.
        else
            return -1; //A < B.
    }

    //A.Size = B.Size and A.bPositive = B.bPositive.
    
    //Check the magnitude of the integers, beginning with the most significant byte. 
    for(i=A.Size-1;i>=0;i--)
    {
        if(A.Data[i]>B.Data[i])
        {
            if(A.bPositive==true)
                return 1;  //A > B.
            else
                return -1; //A < B.
        }

        if(A.Data[i]<B.Data[i])
        {
            if(A.bPositive==true)
                return -1; //A < B.
            else
                return 1;  //A > B.
        }

        //A.Data[i] = B.Data[i]. Check the next most significant byte.
    }

    return 0; //A = B.
}

//Used by the integer division operators / and %. Define |input| to be the magnitude of
//input, and sign(input) to be +1 if input>=0 and -1 if input<0. The function calculates
//outputQ, and outputR as follows:
//outputQ = sign(inputN)*sign(inputD)*(|inputN|/|inputD|), where '/' is integer division,
//outputR = sign(inputN)*(|inputN|%|inputD|).
//The choice of signs for outputQ and outputR were chosen so that inputN = inputD * 
//outputQ + outputR. If inputD = 0 an ErrorDivisionByZero class is thrown. The function
//assumes outputQ resides in a different address to inputN, inputD, and outputR. It also
//assumes outputR resides in a different address to inputN, inputD, and outputQ.
void CLargeInt::Divide(const CLargeInt& inputN, const CLargeInt& inputD,
                       CLargeInt& outputQ, CLargeInt& outputR)
{
    long i, j;
    long sum, carryOver;
    bool bSubtractD;
    long bitD, bitN;
    long nBit, nByte;
    long rBit, rByte;
    long overflowByte;

    //Deal with inputN=0 and inputD=0 as a special case.
    if(inputD.Size==0)
        throw ErrorDivisionByZero();
    
    if(inputN.Size==0)
    {
        outputQ = 0;
        outputR = 0;
        return;
    }

    //We will do the division via the long division method in binary.

    //Find the leading bit of inputD.
    j = inputD.Data[inputD.Size-1];
    for(i=7;i>=0;i--)
    {
        if((j>>i)%2==1)
            break;
    }

    bitD = i;
        
    //Find the leading bit of inputN.
    j = inputN.Data[inputN.Size-1];
    for(i=7;i>=0;i--)
    {
        if((j>>i)%2==1)
            break;
    }

    bitN = i;

    //Check if |inputD|>|inputN| obviously holds.
    if(inputD.Size>inputN.Size || (inputD.Size==inputN.Size && bitD>bitN))
    {
        outputQ = 0;
        outputR = inputN;
        return;
    }
    
    //|inputN| is stored in at least as many bits as |inputD|.

    //|inputD| is stored in "(inputD.Size-1)*8+bitD+1" bits. Fill outputR with the
    //"(inputD.Size-1)*8+bitD+1" most significant bits of inputN.
    outputR.Size = inputD.Size;

    for(i=0;i<outputR.Size;i++)
        outputR.Data[i] = 0;

    nBit  = bitN;
    nByte = inputN.Size-1;
    rBit  = bitD;
    rByte = inputD.Size-1;
    while(true)
    {
        //Copy bit.
        outputR.Data[rByte] |= ((inputN.Data[nByte]>>nBit)&1)<<rBit;

        //Move to next bit.
        rBit--;

        if(rBit==-1)
        {
            rBit = 7;
            rByte--;
        }

        if(rByte==-1)
            break;

        nBit--;

        if(nBit==-1)
        {
            nBit = 7;
            nByte--;
        }
    }

    //outputR has been initialized.

    //nBit and nByte hold the position of the last bit in inputN to be added to outputR. This
    //is also the most significant bit possible in outputQ.

    //Initialize outputQ.
    outputQ.Size = nByte+1;

    for(i=0;i<outputQ.Size;i++)
        outputQ.Data[i] = 0;
    
    //Calculate the value of the bits of outputQ.
    overflowByte = 0; //Used when outputR overflows.
    while(true)
    {
        //Calculate the value of the "nByte*8+nBit" bit in outputQ.

        //Check if |outputR| >= |inputD|. If it is we set the bit in outputQ to 1, and
        //subtract |inputD| from |outputR|.
        if(overflowByte!=0)
            bSubtractD = true; //|outputR| takes up more bytes than |inputD|.
        else
        {
            for(i=outputR.Size-1;i>=0;i--)
            {
                if(outputR.Data[i]>inputD.Data[i])
                {
                    bSubtractD = true;
                    break;
                }

                if(outputR.Data[i]<inputD.Data[i])
                {
                    bSubtractD = false;
                    break;
                }
            }
            
            if(i==-1)
                bSubtractD = true; //|outputR| = |inputD|.
        }
        
        if(bSubtractD==true)
        {
            //Subtract inputD from outputR.
            carryOver = 0;
            for(i=0;i<outputR.Size;i++)
            {
                sum = outputR.Data[i]-inputD.Data[i]+carryOver;
                
                if(sum>=0)
                {
                    outputR.Data[i] = sum;
                    carryOver       = 0;
                }
                else
                {
                    outputR.Data[i] = 256+sum;
                    carryOver       = -1;
                }
            }

            //Set the bit of outputQ to 1.
            outputQ.Data[nByte] |= 1<<nBit; 
        }

        if(nByte==0 && nBit==0)
            break; //Found all the bits of outputQ.

        //Move to the next bit.
        nBit--;

        if(nBit==-1)
        {
            nBit = 7;
            nByte--;
        }

        //Shift the bits of outputR to the left (by multiplying by 2) and append the
        //"nByte*8+nbit" bit from inputN to the end.
        carryOver = (inputN.Data[nByte]>>nBit)&1;
        for(i=0;i<outputR.Size;i++)
        {
            sum             = 2*outputR.Data[i]+carryOver;
            outputR.Data[i] = sum%256;
            carryOver       = sum/256;
        }
        
        overflowByte = carryOver;

        //Calculate the next bit of outputQ.
    }

    //outputR holds the magnitude of the remainder.

    //Calculate the signs of outputQ and outputR.
    if(inputN.bPositive==inputD.bPositive)
        outputQ.bPositive = true;
    else
        outputQ.bPositive = false;

    outputR.bPositive = inputN.bPositive;
    
    //Remove leading zeros.
    while(true)
    {
        if(outputQ.Size==0)
        {
            outputQ.bPositive = true;
            break;
        }

        if(outputQ.Data[outputQ.Size-1]!=0)
            break;

        outputQ.Size--;
    }

    while(true)
    {
        if(outputR.Size==0)
        {
            outputR.bPositive = true;
            break;
        }

        if(outputR.Data[outputR.Size-1]!=0)
            break;

        outputR.Size--;
    }

    return;
}

//Allows us to use << operator to output the CLargeInt object L to the screen or a file.
ostream& operator<<(ostream& out, const CLargeInt& L)
{
    long          i, n;
    unsigned char digit[3*LI_MAX];
    CLargeInt     Q, R;

    if(L==0)
    {
        out << "0";
        return out;
    }

    //Set Q to be the magnitude of L.
    if(L<0)
    {
        out << "-"; //Display the sign of the integer.
        Q = -L;
    }
    else
        Q = L;

    //Remove the least significant decimal digit of Q and store it in digit[].
    n = 0;
    while(Q!=0)
    {
        R = Q%10;
        Q = Q/10;
        
        digit[n] = R.ConvertToLong();
        n++;
    }
    
    //Display the digits of the integer.
    for(i=n-1;i>=0;i--)
        out << char('0'+digit[i]);

    return out;
}

//The default constructor, sets the fraction to 0.
CLargeFraction::CLargeFraction()
{
    N = 0;
    D = 1;
    return;
}

//Allows an unsigned int to be automatically cast into a CLargeFraction object. It may throw
//an ErrorOverflow object.
CLargeFraction::CLargeFraction(unsigned int input)
{
    N = input;
    D = 1;
    return;
}

//Allows an int to be automatically cast into a CLargeFraction object. It may throw an
//ErrorOverflow object.
CLargeFraction::CLargeFraction(int input)
{
    N = input;
    D = 1;
    return;
}

//Allows an unsigned long to be automatically cast into a CLargeFraction object. It may throw
//an ErrorOverflow object.
CLargeFraction::CLargeFraction(unsigned long input)
{
    N = input;
    D = 1;
    return;
}

//Allows a long to be automatically cast into a CLargeFraction object. It may throw an
//ErrorOverflow object.
CLargeFraction::CLargeFraction(long input)
{
    N = input;
    D = 1;
    return;
}

//Allows a CLargeInt object to be automatically cast into a CLargeFraction object.
CLargeFraction::CLargeFraction(const CLargeInt& input)
{
    N = input;
    D = 1;
    return;
}

//The + unary operator. Used to evaluate +A, when A is a CLargeFraction object. It may throw
//an ErrorDivisionByZero object.
const CLargeFraction CLargeFraction::operator+() const
{
    CLargeFraction output = *this;
    output.Simplify();
    return output;
}

//The - unary operator. Used to evaluate -A, when A is a CLargeFraction object. It may throw
//an ErrorDivisionByZero object.
const CLargeFraction CLargeFraction::operator-() const
{
    CLargeFraction output;

    output.N = -N;
    output.D = D;

    output.Simplify();
    return output;
}

//The + arithmetic operator. Returns A+B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator+(const CLargeFraction& A, const CLargeFraction& B)
{
    CLargeFraction output;

    output.N = A.N*B.D+B.N*A.D;
    output.D = A.D*B.D;

    output.Simplify();
    return output;
}

//The - arithmetic operator. Returns A-B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator-(const CLargeFraction& A, const CLargeFraction& B)
{
    return A+(-B);
}

//The * arithmetic operator. Returns A*B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator*(const CLargeFraction& A, const CLargeFraction& B)
{
    CLargeFraction output;

    output.N = A.N*B.N;
    output.D = A.D*B.D;
    
    output.Simplify();
    return output;
}

//The / arithmetic operator. Returns A/B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator/(const CLargeFraction& A, const CLargeFraction& B)
{
    CLargeFraction output;

    if(B.D==0)
        throw ErrorDivisionByZero();

    output.N = A.N*B.D;
    output.D = B.N*A.D;
    
    output.Simplify();
    return output;
}

//Returns (A==B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator==(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)==0);
}

//Returns (A!=B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator!=(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)!=0);
}

//Returns (A<B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator<(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)==-1);
}

//Returns (A<=B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator<=(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)!=1);
}

//Returns (A>B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator>(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)==1);
}

//Returns (A>=B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator>=(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)!=-1);
}

//Removes any common factors between the numerator and the denominator and makes the
//denominator positive. It may throw an ErrorDivisionByZero object.
void CLargeFraction::Simplify()
{
    CLargeInt R1, R2, R3;

    if(D==0)
        throw ErrorDivisionByZero();

    if(N==0)
    {
        D = 1;
        return;
    }
    
    //Apply the Euclidean algorithm to determine the highest common factor.
    R1 = N;
    R2 = D;
    while(true)
    {
        R3 = R1%R2;

        if(R3==0)
            break; //R2 is the highest common factor.

        R1 = R2;
        R2 = R3;
    }
    
    //Divide by the highest common factor.
    N = N/R2;
    D = D/R2;

    //Make the denominator positive.
    if(D<0)
    {
        N = -N;
        D = -D;
    }

    return;
}

//Used by the comparison operators to compare two fractions A, B.
//Returns -1 if A < B,
//         0 if A = B,
//         1 if A > B.
//It may throw an ErrorOverflow or ErrorDivisionByZero object.
long CLargeFraction::Compare(const CLargeFraction& A, const CLargeFraction& B)
{
    long      result;
    CLargeInt L;

    if(A.D==0 || B.D==0)
        throw ErrorDivisionByZero();

    L = A.N*B.D-A.D*B.N;

    if(L==0)
        return 0; //A = B.

    if(L>0)
        result = 1; //A > B, if both A.D>0 and B.D>0.
    else
        result = -1;//A < B, if both A.D>0 and B.D>0.
    
    //Take the signs of A.D and B.D into account.
    if(A.D<0)
        result = -result;

    if(B.D<0)
        result = -result;

    return result;
}

//Allows us to use << operator to output the CLargeFraction object F to the screen or a file.
ostream& operator<<(ostream& out, const CLargeFraction& F)
{
    out << F.N << "/" << F.D;
    return out;
}

//Allows us to use << operator to output the CGraph object g to the screen or a file.
ostream& operator<<(ostream& out, const CGraph& g)
{
    long i;

    for(i=0;i<(1<<g.Dim);i++)
    {
        if(g.C[(1<<g.Dim)-1-i]==true)
            out << "1";
        else
            out << "0";
    }

    return out;
}

//The constructor. Sets pHead=NULL to indicate the list is empty.
CLinkedList::CLinkedList()
{
    pHead = NULL;
    return;
}

//The destructor. Calls Free().
CLinkedList::~CLinkedList()
{
    Free();
    return;
}

//Used to destroy the list, and free any memory it has allocated.
void CLinkedList::Free()
{
    CListNode* pTemp;

    while(pHead!=NULL)
    {
        //Delete the first element in the list and set the second element as the new first
        //element.
        pTemp = pHead->pNext;
        delete pHead;
        pHead = pTemp;
    }

    return;
}

//Used to add a new graph to the start of the list. It will throw a bad_alloc object if there
//is not enough memory to add the new graph.
void CLinkedList::Add(CGraph& g)
{
    CListNode* pNew;

    pNew = new CListNode;

    pNew->g     = g;
    pNew->coeff = 0;
    pNew->pNext = pHead;
    pHead       = pNew; 

    return;
}

//Returns the number of nodes in the list.
long CLinkedList::Size()
{
    long       size;
    CListNode* pNode;

    size  = 0;
    pNode = pHead;
    while(pNode!=NULL)
    {
        size++;
        pNode = pNode->pNext;
    }

    return size;
}

//The default constructor, initializes pointers to NULL.
CTermInfo::CTermInfo()
{
    FlagList = NULL;
    Matrix   = NULL;
    Basis    = NULL;

    return;
}

//The destructor. A wrapper for Free().
CTermInfo::~CTermInfo()
{
    Free();
    return;
}

//Deallocates memory.
void CTermInfo::Free()
{
    long i;

    delete[] FlagList;
    FlagList = NULL;

    if(Matrix!=NULL)
    {
        for(i=0;i<MatrixDim;i++)
            delete[] Matrix[i];

        delete[] Matrix;
        Matrix = NULL;
    }

    if(Basis!=NULL)
    {
        for(i=0;i<MatrixDim;i++)
            delete[] Basis[i];

        delete[] Basis;
        Basis = NULL;
    }

    return;
}

//Deallocates the memory allocated to H, ForbiddenGraph[], Term[], and Iso[][]. To deallocate
//the memory associated with Iso[][] it requires dimOfH to be set.
void Cleanup()
{
    long i;

    H.Free();

    delete[] ForbiddenGraph;
    ForbiddenGraph = NULL;

    delete[] Term;
    Term = NULL;

    if(Iso!=NULL)
    {
        for(i=0;i<Factorial[dimOfH];i++)
            delete[] Iso[i];

        delete[] Iso;
        Iso = NULL;
    }
    
    return;
}

//Allocates memory for Iso[][] and initializes it. The function assumes dimOfH has been set
//to a value between 0 and 5. Iso[][] is initialized to a dimOfH! by dimOfH array
//representing all permutations of {0,1,...,dimOfH-1}. Iso[p][n] will be the image of n under
//permutation p. Iso[][] will be ordered in such a way that {Iso[p][] : p<=r!} is the set of
//permutations in which only {0,1,..,r-1} are permuted and {r,...,dimOfH-1} are left in
//place. A bad_alloc object is thrown if memory allocation fails.
void InitIso()
{
    long i, j, k, p, n;

    //Allocate memory for Iso[][].
    Iso = new long*[Factorial[dimOfH]];

    for(i=0;i<Factorial[dimOfH];i++)
        Iso[i] = NULL;

    if(dimOfH==0)
        return;

    for(i=0;i<Factorial[dimOfH];i++)
        Iso[i] = new long[dimOfH];

    //Initialize Iso[][].

    //Set Iso[0][] to be the identity map.
    for(n=0;n<dimOfH;n++)
        Iso[0][n] = n;

    //p = number of permutations filled in.
    p = 1; 

    //Inductively build up Iso[][]:
    //Assume {Iso[k][] : k<=i!} are all permutations which permute {0,1,...,i-1} but leave
    //{i,i+1,...,dimOfH-1}. Generate new permutations by swapping i and j in Iso[k][], for
    //all j<i and k<=i!.
    for(i=1;i<dimOfH;i++)
    for(j=0;j<i;j++)
    for(k=0;k<Factorial[i];k++)
    {
        for(n=0;n<dimOfH;n++)
        {
            if(Iso[k][n]==i)
                Iso[p][n] = j;
            else
            if(Iso[k][n]==j)
                Iso[p][n] = i;
            else
                Iso[p][n] = Iso[k][n];
        }

        p++;
    }
    
    return;
}

//Calculates the number of characters needed to display 'n'. The function is used by
//ReadDataFile().
long NumberOfDigits(unsigned long n)
{
    long result = 0;

    if(n==0)
        return 1;

    while(n!=0)
    {
        result++;
        n /= 10;
    }

    return result;
}

//This function is used in parsing the input file. It reads one character from the file. If
//the end of the file is reached it returns '\0'. If the character is '#' it interprets this
//as the start of a comment. It will then skip over all characters until '\n','\r', or '\0'
//is encountered and returns that instead.
char ReadChar(istream& in)
{
    char c;

    in.get(c);

    //Check if the end of the file has been reached.
    if(in.eof()==true)
        return '\0';

    //Check if a comment has been encountered.
    if(c=='#')
    {
        //Remove the comment.
        while(true)
        {
            in.get(c);

            if(in.eof()==true)
                return '\0';

            if(c=='\n' || c=='\r' || c=='\0')
                return c;
        }
    }

    return c;
}

//This function is used in parsing the input file. It checks whether the character is a
//whitespace character (i.e. an end of line character, tab, or space).
bool IsWhitespace(char c)
{
    if(c==' ' || c=='\t' || c=='\n' || c=='\r')
        return true;

    return false;
}

//This function is used in parsing the input file. It discards whitespace characters until it
//reaches a non-whitespace character. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
void RemoveWhitespace(istream& in, char& c)
{
    while(IsWhitespace(c)==true)
        c = ReadChar(in);

    return;
}

//This function is used in parsing the input file. It continually removes the character
//'repeated' until a different character is encountered. 'repeated' must appear at least once
//otherwise the function returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadRepeatingChar(istream& in, char repeated, char& c)
{
    if(c!=repeated)
        return false;

    while(c==repeated)
        c = ReadChar(in);

    return true;
}

//This function is used in parsing the input file. Checks whether 'str[]' matches the
//characters in the istream. Ignores capitalization. Allows whitespaces in 'str[]' to be
//represented by one or more whitespaces in the istream. The last character that was read
//(but not yet interpreted) should be passed to the function via 'c'. When the function
//returns 'c' will hold the last character read by the function.
bool CheckString(istream& in, const char* str, char& c)
{
    long i;
    char s1, s2;

    i = 0;
    while(str[i]!='\0')
    {
        if(IsWhitespace(str[i])==true)
        {
            if(IsWhitespace(c)==false)
                return false;

            //Move to a non-whitespace character in the istream and str[].
            RemoveWhitespace(in,c);

            while(IsWhitespace(str[i])==true)
                i++;
        }
        else
        {
            //Ignore capitilizations.
            s1 = str[i];
            s2 = c;

            if('A'<=s1 && s1<='Z')
                s1 += 'a'-'A';

            if('A'<=s2 && s2<='Z')
                s2 += 'a'-'A';

            //Check if str[] matches the istream.
            if(s1!=s2)
                return false;

            c = ReadChar(in);
            i++;
        }
    }

    return true;
}

//This function is used in parsing the input file. It removes any whitespaces then reads in a
//boolean value and returns it via the variable 'b'. The function accepts "yes", "no", "y",
//"n", "true", or "false" as the boolean value (capitalization is ignored). If one of the
//listed boolean values is not encountered the function returns false, otherwise it returns
//true. The last character that was read (but not yet interpreted) should be passed to the
//function via 'c'. When the function returns 'c' will hold the last character read by the
//function.
bool ReadBool(istream& in, bool& b, char& c)
{
    b = false;

    RemoveWhitespace(in,c);

    //Check if input is "true".
    if(c=='t' || c=='T')
    {
        b = true;
        return CheckString(in,"true",c);
    }

    //Check if input is "false".
    if(c=='f' || c=='F')
    {
        b = false;
        return CheckString(in,"false",c);
    }

    //Check if input is "y" or "yes".
    if(c=='y' || c=='Y')
    {
        b = true;

        //Check if it is "yes".
        c = ReadChar(in);

        if(c=='e' || c=='E')
            return CheckString(in,"es",c);

        return true;
    }

    //Check if input is "n" or "no".
    if(c=='n' || c=='N')
    {
        b = false;

        //Check if it is "no".
        c = ReadChar(in);

        if(c=='o' || c=='O')
            c = ReadChar(in);

        return true;
    }

    //An unexpected character was encountered.
    return false;
}

//This function is used in parsing the input file. It reads in a CLargeInt value and returns
//it via the variable 'L'. It may throw an ErrorOverflow object if the integer is too large.
//The first character must be +,-,0-9. If the first character is + or - the next character
//must be one of 0-9 or a series of whitespaces followed by 0-9. No whitespaces are allowed
//between the numeric digits. If the function reads in an integer of this form successfully
//it returns true, otherwise it returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadLargeInteger(istream& in, CLargeInt& L, char& c)
{
    bool bPositive;
    bool bReadDigit;

    L = 0;

    //Check if the first character is +,-,0-9.
    if(c=='+')
    {
        bReadDigit = false;
        bPositive  = true;
    }
    else
    if(c=='-')
    {
        bReadDigit = false;
        bPositive  = false;
    }
    else
    if('0'<=c && c<='9')
    {
        L = c-'0';
        bReadDigit = true;
        bPositive  = true;
    }
    else
        return false;

    //If the first character was + or -, remove any whitespaces and read in the first digit.
    if(bReadDigit==false)
    {
        c = ReadChar(in);
        RemoveWhitespace(in,c);

        if('0'<=c && c<='9')
            L = c-'0';
        else
            return false;
    }
    
    //Read the remaining digits.
    while(true)
    {
        c = ReadChar(in);

        if('0'<=c && c<='9')
            L = 10*L+c-'0'; //May throw ErrorOverflow object.
        else
            break; //Reached the end of the integer.
    }

    if(bPositive==false)
        L = -L;

    return true;
}

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in "<str[]>:<integer>", e.g. "Dimension:3". The string 'str[]' is read in using
//CheckString(). The integer is read using ReadLargeInteger() and returned via 'output'. It
//allows optional whitespaces either side of the colon. It may throw an ErrorOverflow object
//if the integer is too large.
//The function returns 0 on success,
//                     1 if the input is unexpected,
//                     2 if the integer is too large to be stored in a long.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadLong(istream& in, const char* str, long& output, char& c)
{
    CLargeInt L;

    output = 0;
    
    RemoveWhitespace(in,c);

    if(CheckString(in,str,c)==false)
        return 1; //Unexpected input.

    RemoveWhitespace(in,c);
        
    if(c!=':')
        return 1; //Unexpected input.

    c = ReadChar(in);
    RemoveWhitespace(in,c);

    if(ReadLargeInteger(in,L,c)==false)
        return 1; //Unexpected input.

    try
    {
        output = L.ConvertToLong();
    }
    catch(ErrorOverflow& e)
    {
        return 2; //L is too large for 'output'.
    }

    return 0; //Success.
}

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in the colours of the vertices of a hypercube. The information should take the form of
//a sequence of zeros and ones, e.g. "0110", which represents the colours of vertices 3,2,1,0
//respectively. One represents a blue vetex and zero a red vertex. The function returns true
//if it succeeds, and false otherwise. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadHypercube(istream& in, CGraph& g, char& c)
{
    long i, n;
    bool Colours[32];

    //Initialize the colour array.
    for(i=0;i<32;i++)
        g.C[i] = false;
    
    RemoveWhitespace(in,c);

    //Read the colours and store them in Colours[].
    n = 0;
    while(c=='0' || c=='1')
    {
        if(n==32)
            return false; //Hypercube is too large.

        if(c=='0')
            Colours[n] = false; //Red.
        else
            Colours[n] = true;  //Blue.

        n++;
        c = ReadChar(in);
    }

    //The colours were stored in reverse order.
    for(i=0;i<n;i++)
        g.C[i] = Colours[n-1-i];
    
    //Set the dimension of the hypercube.
    if(n==0)
    {
        g.Dim = -1;
        return true;
    }

    g.Dim = 0;
    while(n%2==0)
    {
        n /= 2;
        g.Dim++;
    }

    if(n!=1)
        return false; //The number of vertices is not a power of 2.

    return true;
}

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in a linear combination of flags and store it in Term.Basis[basisIndex][]. The
//function assumes memory has already been allocated for Term.Basis[][]. It also assumes
//Term.noOfFlags has been set and uses this to verify the flags read in are valid. The linear
//combination of flags should take the form
//"<Fraction>(<Flag>)<+ or -><Fraction>(<Flag>)<+ or ->...".
//For example "1/2(F1)-4/3(F2)+2/3(F5)+1/7(F6)". An ErrorOverflow object may be thrown if an
//integer that is read is too large to be stored.
//The function returns 0 if it succeeds,
//                     1 if the input is incorrectly formatted,
//                     2 if a flag index does not lie in [1,Term.noOfFlags],
//                     3 if a coefficient causes a division by zero.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadBasis(istream& in, CTermInfo& Term, long basisIndex, char& c)
{
    long           i;
    bool           bFirstTerm;
    CLargeInt      L;
    CLargeFraction Frac;
    long           index;
    
    //Zero out basis.
    for(i=0;i<Term.noOfFlags;i++)
        Term.Basis[basisIndex][i] = 0;

    //bFirstTerm keeps track of whether we are reading in the first term of the linear
    //combination.
    bFirstTerm = true;
    while(true)
    {
        RemoveWhitespace(in,c);

        //Check if the linear combination has ended.
        if(bFirstTerm==true)
        {
            if(c!='+' && c!='-' && c!='(' && (c<'0' || '9'<c))
                break; //Linear combination is "empty".
        }
        else
        {
            //bFirstTerm = false, hence we have read something that looks like "...(F2)". The
            //next character should be + or - if there is another term we have yet to read.
            if(c!='+' && c!='-')
                break;
        }

        //Assume the next term has a coefficient of 1.
        Frac = 1;

        if(bFirstTerm==false)
        {
            //Read the + or - that separates the terms.
            if(c=='-')
                Frac = -Frac;

            c = ReadChar(in);
            RemoveWhitespace(in,c);
        }

        //The term starts with +, -, (, or 0-9.

        if(c=='+' || c=='-')
        {
            if(c=='-')
                Frac = -Frac;

            c = ReadChar(in);
            RemoveWhitespace(in,c);

            //The next character could be ( or 0-9. E.g. "-(F1)...", or "-3(F1)...".
            if(c!='(' && (c<'0' || '9'<c))
                return 1; //Incorrect format.
        }

        if('0'<=c && c<='9')
        {
            //Read the integer coefficient.
            if(ReadLargeInteger(in,L,c)==false)
                return 1; //Incorrect format.

            Frac = Frac*L;

            RemoveWhitespace(in,c);

            //The next character could be / or (. E.g. "3(F1)..." or "3/2(F1)...".
            if(c=='/')
            {
                c = ReadChar(in);
                RemoveWhitespace(in,c);

                if(ReadLargeInteger(in,L,c)==false)
                    return 1; //Incorrect format.

                if(L==0)
                    return 3; //Division by zero.

                Frac = Frac/L;

                RemoveWhitespace(in,c);
            }

            //The next character should be (.
        }

        if(c!='(')
            return 1; //Incorrect format.

        c = ReadChar(in);
        RemoveWhitespace(in,c);

        //Read the flag.
        if(CheckString(in,"F",c)==false)
            return 1; //Incorrect format.

        if(c=='+')
            return 1; //Incorrect format.

        if(ReadLargeInteger(in,L,c)==false)
            return 1; //Incorrect format.

        if(L<1 || Term.noOfFlags<L)
            return 2; //Flag index was out of bounds.

        index = L.ConvertToLong();

        Term.Basis[basisIndex][index-1] = Term.Basis[basisIndex][index-1]+Frac;

        RemoveWhitespace(in,c);

        if(c!=')')
            return 1; //Incorrect format.

        c = ReadChar(in);

        bFirstTerm = false;
    }

    return 0; //Finished successfully.
}

//This function parses the input file given by filename. It initializes, and where
//appropriate allocates memory, for the global variables dimOfH, noOfForbiddenGraphs,
//ForbiddenGraph[], bForbidOnlyInducedSubcubes, noOfTerms, and Term[]. It returns true if it
//succeeds and false if an error occurred. It makes use of the functions NumberOfDigits(),
//ReadChar(), IsWhitespace(), RemoveWhitespace(), ReadRepeatingChar(), CheckString(),
//ReadBool(), ReadLargeInteger(), ReadLong(), ReadHypercube(), and ReadBasis().
bool ReadDataFile(const char* filename)
{
    long      i, n, r;
    long      row, col;
    long      nTerm, nFlag, nBasis;
    ifstream  FileIn;
    char      c;
    CLargeInt L;

    cout << "Reading the data file....." << endl;
    
    FileIn.open(filename);

    if(FileIn.good()==false)
    {
        cout << endl;
        cout << "*** ERROR: Cannot open the file. ***" << endl;
        cout << endl;
        return false;
    }
    
    try
    {
        c = ReadChar(FileIn);

        //Check Program.
        {
            RemoveWhitespace(FileIn,c);

            if(CheckString(FileIn,"Program",c)==false)
                throw "0:Expected to read \"Program : HypercubeVertexDensityChecker\".";

            RemoveWhitespace(FileIn,c);
        
            if(c!=':')
                throw "0:Expected to read \"Program : HypercubeVertexDensityChecker\".";

            c = ReadChar(FileIn);
            RemoveWhitespace(FileIn,c);
        
            if(CheckString(FileIn,"HypercubeVertexDensityChecker",c)==false)
                throw "0:Expected to read \"Program : HypercubeVertexDensityChecker\".";

            cout << endl;
            cout << "Program                        : HypercubeVertexDensityChecker" << endl;
        }

        //Read dimOfH.
        {
            r = ReadLong(FileIn,"Dimension of subcubes H",dimOfH,c);
            
            if(r!=0 || dimOfH<0 || 5<dimOfH)
                throw "0:Expected to read \"Dimension of subcubes H : "
                      "<An integer in [0,5]>\".";
            
            cout << "Dimension of subcubes H        : " << dimOfH << endl;
        }

        //Read noOfForbiddenGraphs.
        {
            r = ReadLong(FileIn,"Number of forbidden hypercubes",noOfForbiddenGraphs,c);
            
            if(r==2)
                throw "1:";

            if(r!=0 || noOfForbiddenGraphs<1)
                throw "0:Expected to read \"Number of forbidden hypercubes : "
                      "<A positive integer>\".";

            cout << "Number of forbidden hypercubes : " << noOfForbiddenGraphs << endl;
            
            ForbiddenGraph = new CGraph[noOfForbiddenGraphs];
        }

        //Read ForbiddenGraph[].
        {
            //Read "Forbidden graphs :".
            RemoveWhitespace(FileIn,c);

            if(CheckString(FileIn,"Forbidden hypercubes",c)==false)
                throw "0:Expected to read \"Forbidden hypercubes : "
                      "<A list of hypercubes>\".";

            RemoveWhitespace(FileIn,c);
        
            if(c!=':')
                throw "0:Expected to read \"Forbidden hypercubes : "
                      "<A list of hypercubes>\".";

            c = ReadChar(FileIn);

            cout << "Forbidden hypercubes           :" << endl;

            //Read the graphs.
            for(i=0;i<noOfForbiddenGraphs;i++)
            {
                RemoveWhitespace(FileIn,c);

                //Ignore the character if it is ','.
                if(i!=0 && c==',')
                    c = ReadChar(FileIn);

                RemoveWhitespace(FileIn,c);

                if(ReadHypercube(FileIn,ForbiddenGraph[i],c)==false)
                    throw "2:";

                if(ForbiddenGraph[i].Dim>5 || ForbiddenGraph[i].Dim<0)
                    throw "2:";
                
                cout << ForbiddenGraph[i] << endl;
            }
        }

        //Read bForbidOnlyInducedSubcubes.
        {
            bForbidOnlyInducedSubcubes = false;

            RemoveWhitespace(FileIn,c);
            if(c=='F' || c=='f')
            {
                if(CheckString(FileIn,"Forbid only induced subcubes",c)==false)
                    throw "0:Expected to read \"Forbid only induced subcubes : "
                          "<yes or no>\".";

                RemoveWhitespace(FileIn,c);
        
                if(c!=':')
                    throw "0:Expected to read \"Forbid only induced subcubes : "
                          "<yes or no>\".";

                c = ReadChar(FileIn);
            
                if(ReadBool(FileIn,bForbidOnlyInducedSubcubes,c)==false)
                    throw "0:Expected to read \"Forbid only induced subcubes : "
                          "<yes or no>\".";

                cout << "Forbid induced subcubes        : ";
                cout << (bForbidOnlyInducedSubcubes?"yes":"no") << endl;
            }
        }

        //Read noOfTerms.
        {
            r = ReadLong(FileIn,"Number of terms",noOfTerms,c);
            
            if((r==0 && noOfTerms<0) || r==1)
                throw "0:Expected to read \"Number of terms : <A non-negative integer>\".";

            if(r==2)
                throw "1:";

            cout << "Number of terms                : " << noOfTerms << endl;
            
            if(noOfTerms==0)
            {
                cout << endl;
                cout << "Finished reading the data file." << endl;
                cout << endl;

                FileIn.close();
                return true;
            }

            //Allocate memory for the term data.
            Term = new CTermInfo[noOfTerms];
        }

        cout << endl;

        try
        {
            //Read the Term[] data.
            for(nTerm=1;nTerm<=noOfTerms;nTerm++)
            {
                //Read the header e.g. "--- Term 1 ---".
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the header." << flush;

                    RemoveWhitespace(FileIn,c);

                    if(ReadRepeatingChar(FileIn,'-',c)==false)
                        throw "3:";
            
                    RemoveWhitespace(FileIn,c);

                    if(CheckString(FileIn,"Term",c)==false)
                        throw "3:";

                    RemoveWhitespace(FileIn,c);

                    if(ReadLargeInteger(FileIn,L,c)==false)
                        throw "3:";

                    if(L!=nTerm)
                        throw "3:";
                
                    RemoveWhitespace(FileIn,c);

                    if(ReadRepeatingChar(FileIn,'-',c)==false)
                        throw "3:";
                }

                //Read Term[nTerm-1].Type.Dim.
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the dimension of the type." << flush;

                    r = ReadLong(FileIn,"Dimension of type",Term[nTerm-1].Type.Dim,c);
                
                    if(r!=0 || Term[nTerm-1].Type.Dim<0 || dimOfH<Term[nTerm-1].Type.Dim)
                        throw "0:Expected to read \"Dimension of type : "
                              "<An integer in [0,<Dimension of subcubes H>]>\".";

                    //Initialize the vertex colours of the type.
                    for(i=0;i<32;i++)
                        Term[nTerm-1].Type.C[i] = false;
                }

                //Read Term[nTerm-1].noOfFlags.
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the number of flags.      " << flush;

                    r = ReadLong(FileIn,"Number of flags",Term[nTerm-1].noOfFlags,c);
                
                    if(r==2)
                        throw "1:";

                    if(r!=0 || Term[nTerm-1].noOfFlags<0)
                        throw "0:Expected to read \"Number of flags : "
                              "<A non-negative integer>\".";
                }

                //Allocate memory for Term[nTerm-1].FlagList[].
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Allocating memory for the flags." << flush;

                    if(0<Term[nTerm-1].noOfFlags)
                        Term[nTerm-1].FlagList = new CGraph[Term[nTerm-1].noOfFlags];
                }

                //Read Term[nTerm-1].MatrixDim.
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the dimension of the matrix." << flush;

                    r = ReadLong(FileIn,"Matrix dimension",Term[nTerm-1].MatrixDim,c);

                    if(r==2)
                        throw "1:";

                    if(r!=0 || Term[nTerm-1].MatrixDim<0)
                        throw "0:Expected to read \"Matrix dimension : "
                              "<A non-negative integer>\".";

                    if(Term[nTerm-1].noOfFlags==0 && Term[nTerm-1].MatrixDim>0)
                        throw "0:Expected the dimension to be 0, "
                              "as the number of flags is 0.";
                }

                //Allocate memory for Term[nTerm-1].Matrix[][] and Term[nTerm-1].Basis[][].
                if(Term[nTerm-1].MatrixDim>0)
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Allocating memory for the matrix.   " << flush;

                    Term[nTerm-1].Matrix = new CLargeFraction*[Term[nTerm-1].MatrixDim];

                    for(i=0;i<Term[nTerm-1].MatrixDim;i++)
                        Term[nTerm-1].Matrix[i] = NULL;

                    for(i=0;i<Term[nTerm-1].MatrixDim;i++)
                        Term[nTerm-1].Matrix[i] =
                            new CLargeFraction[Term[nTerm-1].MatrixDim];

                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Allocating memory for the basis. " << flush;

                    Term[nTerm-1].Basis = new CLargeFraction*[Term[nTerm-1].MatrixDim];

                    for(i=0;i<Term[nTerm-1].MatrixDim;i++)
                        Term[nTerm-1].Basis[i] = NULL;

                    for(i=0;i<Term[nTerm-1].MatrixDim;i++)
                        Term[nTerm-1].Basis[i] = new CLargeFraction[Term[nTerm-1].noOfFlags];
                }

                //Read Term[nTerm-1].FlagList[].
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the flags.              " << flush;
                
                    RemoveWhitespace(FileIn,c);
                
                    if(CheckString(FileIn,"Flags",c)==false)
                        throw "0:Expected to read \"Flags :\".";

                    RemoveWhitespace(FileIn,c);

                    if(c!=':')
                        throw "0:Expected to read \"Flags :\".";

                    c = ReadChar(FileIn);

                    cout << "\rReading term " << nTerm << " : ";
                    cout << "                  ";

                    for(nFlag=1;nFlag<=Term[nTerm-1].noOfFlags;nFlag++)
                    {
                        
                        cout << "\rReading term " << nTerm << " : ";
                        cout << "Reading flag " << nFlag << "." << flush;

                        RemoveWhitespace(FileIn,c);

                        if(CheckString(FileIn,"F",c)==false)
                            throw "4:";

                        if(c=='+')
                            throw "4:";

                        if(ReadLargeInteger(FileIn,L,c)==false)
                            throw "4:";

                        if(L!=nFlag)
                            throw "4:";

                        RemoveWhitespace(FileIn,c);

                        if(c!=':')
                            throw "4:";

                        c = ReadChar(FileIn);

                        if(ReadHypercube(FileIn,Term[nTerm-1].FlagList[nFlag-1],c)==false)
                            throw "4:";

                        if(Term[nTerm-1].FlagList[nFlag-1].Dim<Term[nTerm-1].Type.Dim
                        || Term[nTerm-1].FlagList[nFlag-1].Dim>
                           (Term[nTerm-1].Type.Dim+dimOfH)/2)
                            throw "4:";
                        
                        //Set the type's colours set using the first flag's colours.
                        if(nFlag==1)
                        {
                            for(i=0;i<(1<<Term[nTerm-1].Type.Dim);i++)
                                Term[nTerm-1].Type.C[i] = Term[nTerm-1].FlagList[0].C[i];
                        }

                        //Check the flag has the same type and dimension as the other flags.
                        if(Term[nTerm-1].FlagList[nFlag-1].Dim!=
                            Term[nTerm-1].FlagList[0].Dim)
                            throw "0:The flag has a different dimension to that of \"F1\".";

                        for(i=0;i<(1<<Term[nTerm-1].Type.Dim);i++)
                        {
                            if(Term[nTerm-1].FlagList[nFlag-1].C[i]!=Term[nTerm-1].Type.C[i])
                                throw "0:The flag's induced \"type\" is not the same\n"
                                      "as those of the other flags. The labelled\n"
                                      "vertices that form the type are vertices\n"
                                      "0 to 2^<Dimension of type>-1.";
                        }
                    }

                    cout << "\rReading term " << nTerm << " : ";
                    cout << "              ";
                    for(i=0;i<NumberOfDigits(Term[nTerm-1].noOfFlags);i++)
                        cout << " ";
                }
                
                //Read Term[nTerm-1].Basis[][].
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the basis." << flush;
                
                    RemoveWhitespace(FileIn,c);

                    if(CheckString(FileIn,"Basis",c)==false)
                        throw "0:Expected to read \"Basis :\".";

                    RemoveWhitespace(FileIn,c);

                    if(c!=':')
                        throw "0:Expected to read \"Basis :\".";

                    c = ReadChar(FileIn);

                    for(nBasis=1;nBasis<=Term[nTerm-1].MatrixDim;nBasis++)
                    {
                        cout << "\rReading term " << nTerm << " : ";
                        cout << "Reading basis member " << nBasis << "." << flush;
            
                        RemoveWhitespace(FileIn,c);

                        if(CheckString(FileIn,"B",c)==false)
                            throw "5:";

                        if(c=='+')
                            throw "5:";

                        if(ReadLargeInteger(FileIn,L,c)==false)
                            throw "5:";

                        if(L!=nBasis)
                            throw "5:";

                        RemoveWhitespace(FileIn,c);

                        if(c!=':')
                            throw "5:";

                        c = ReadChar(FileIn);

                        r = ReadBasis(FileIn,Term[nTerm-1],nBasis-1,c);

                        if(r==1)
                            throw "5:"; //Incorrectly formatted input.

                        if(r==2)
                            throw "0:Expected to read \"F<An integer in "
                                  "[1,<Number of flags>]>\".";

                        if(r==3)
                            throw "0:A denominator of one of the fractions is zero.";
                    }

                    cout << "\rReading term " << nTerm << " : ";
                    cout << "                      ";
                    for(i=0;i<NumberOfDigits(Term[nTerm-1].MatrixDim);i++)
                        cout << " ";
                }

                //Read Term[nTerm-1].Matrix[][].
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the matrix." << flush;

                    RemoveWhitespace(FileIn,c);

                    if(CheckString(FileIn,"Matrix",c)==false)
                        throw "0:Expected to read \"Matrix :\".";

                    RemoveWhitespace(FileIn,c);

                    if(c!=':')
                        throw "0:Expected to read \"Matrix :\".";

                    c = ReadChar(FileIn);
                    
                    for(row=1;row<=Term[nTerm-1].MatrixDim;row++)
                    for(col=1;col<=Term[nTerm-1].MatrixDim;col++)
                    {
                        cout << "\rReading term " << nTerm << " : ";
                        cout << "Reading matrix entry (" << row << ", " << col << ").";
                        if(col==1 && row!=1)
                        {
                            n = NumberOfDigits(row-1)+NumberOfDigits(Term[nTerm-1].MatrixDim)
                                -NumberOfDigits(row)-1;

                            for(i=0;i<n;i++)
                                cout << " ";
                        }

                        cout << flush;

                        RemoveWhitespace(FileIn,c);

                        if(ReadLargeInteger(FileIn,L,c)==false)
                            throw "0:Expected to read a fraction.";

                        Term[nTerm-1].Matrix[row-1][col-1] = L;

                        RemoveWhitespace(FileIn,c);

                        //Check if it is a fraction.
                        if(c=='/')
                        {
                            c = ReadChar(FileIn);
                            RemoveWhitespace(FileIn,c);

                            if(ReadLargeInteger(FileIn,L,c)==false)
                                throw "0:Expected to read a fraction.";

                            if(L==0)
                                throw "0:The denominator of the fraction is zero.";

                            Term[nTerm-1].Matrix[row-1][col-1] =
                                Term[nTerm-1].Matrix[row-1][col-1]/L;
                        }
                    }

                    cout << "\rReading term " << nTerm << " : ";
                    cout << "                          ";
                    for(i=0;i<2*NumberOfDigits(Term[nTerm-1].MatrixDim);i++)
                        cout << " ";
                }
            }
        }
        catch(...)
        {
            cout << endl;
            throw;
        }

        cout << "\r               ";
        for(i=0;i<NumberOfDigits(noOfTerms);i++)
            cout << " ";

        cout << "\rFinished reading the data file." << endl;
        cout << endl;
        
        FileIn.close();
        return true;
    }
    catch(const char* str)
    {
        cout << endl;
        
        switch(str[0])
        {
        case '0':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << str+2 << endl;
            break;

        case '1':
            cout << "*** ERROR: Overflow. ***" << endl;
            cout << "Integer read was too large to store in a \"long int\"." << endl; 
            break;

        case '2':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << "Expected to read a sequence of zeros and ones indicating the" << endl;
            cout << "colour of vertices in a hypercube. The number of zeros and" << endl;
            cout << "ones should be a power of two between 1 and 32. For example" << endl;
            cout << "\"00110111\"." << endl;
            break;

        case '3':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << "Expected to read \"--- Term " << nTerm << " ---\"." << endl;
            break;

        case '4':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << "Expected to read \"F" << nFlag << " : ";
            cout << "<A sequence of zeros and ones>\"."<< endl;
            cout << "The sequence of zeros and ones indicate the colour of vertices" << endl;
            cout << "in a hypercube. The number of zeros and ones should be a power" << endl;
            cout << "of two between 2^<Dimension of type> and" << endl;
            cout << "2^(<Dimension of type + Dimension of subcubes H>/2)." << endl;
            break;

        case '5':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << "Expected to read \"B" << nBasis;
            cout << " : <A linear combination of flags>\"." << endl;
            cout << "The linear combination of flags should be in the form" << endl;
            cout << "\"<Fraction>(<Flag>)<+ or -><Fraction>(<Flag>)<+ or ->...\"." << endl;
            cout << "For example \"1/2(F1)-4/3(F2)+2/3(F5)+1/7(F6)\"." << endl;
            break;

        default:
            cout << "*** ERROR: Unknown. ***" << endl;
            cout << "Thrown data : \"" << str << "\"" << endl; 
        }
    }
    catch(ErrorOverflow& e)
    {
        cout << endl;
        cout << "*** ERROR: Overflow. ***" << endl;
        cout << "Integer read was too large to store." << endl;
        cout << "Try increasing LI_MAX in the source code." << endl;        
    }
    catch(bad_alloc& e)
    {
        cout << endl;
        cout << "*** ERROR: Bad allocation. ***" << endl;
        cout << "Probably caused by lack of memory." << endl;
        cout << "Try decreasing LI_MAX in the source code." << endl;
    }
    catch(...)
    {
        cout << endl;
        cout << "*** ERROR: Unknown. ***" << endl;
    }
    
    cout << endl;

    FileIn.close();
    return false;
}

//Returns true if all matrices in Term[] are positive semidefinite (psd). The function
//assumes Term[] and noOfTerms have been initialized. A bad_alloc or ErrorOverflow object may
//be thrown.
bool IsPSD()
{
    long             i, j, n;
    long             nTerm;
    CLargeFraction** M;
    long             dim;
    CLargeFraction   F;
    CTermInfo        Temp;

    for(nTerm=1;nTerm<=noOfTerms;nTerm++)
    {
        cout << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
        cout << "Freeing memory.   " << flush;

        Temp.Free();

        cout << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
        cout << "Allocating memory." << flush;

        if(Term[nTerm-1].MatrixDim<=0)
            continue;

        //Copy Term[nTerm-1].Matrix[][] to Temp.Matrix[][]. Use dim and M to simplify the
        //expressions.
        dim            = Term[nTerm-1].MatrixDim;
        Temp.MatrixDim = dim;

        M           = new CLargeFraction*[dim];
        Temp.Matrix = M;

        for(i=0;i<dim;i++)
            M[i] = NULL;

        for(i=0;i<dim;i++)
            M[i] = new CLargeFraction[dim];

        cout << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
        cout << "Copying matrix.   " << flush;

        for(i=0;i<dim;i++)
        for(j=0;j<dim;j++)
            M[i][j] = Term[nTerm-1].Matrix[i][j];

        //Make M[][] symmetric.
        for(i=0;i<dim;i++)
        for(j=i+1;j<dim;j++)
        {
            F       = (M[i][j]+M[j][i])/2;
            M[i][j] = F;
            M[j][i] = F;
        }

        //The matrix M is psd if and only if R^T M R is psd, where R is any invertible
        //matrix. The transformation of adding lambda times column i to column j of matrix M
        //can be represented by a matrix C such that M C gives the desired result. The matrix
        //C is invertible when i and j are distinct. Furthermore C^T M is equivalent to
        //adding lambda times row i to row j of M. Hence by doing symmetric row and column
        //operations on M we can transform it into another symmetric matrix which retains
        //whether it is psd or not.
        for(n=0;n<dim;n++)
        {
            cout << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
            cout << "Checking row " << n+1 << " of " << dim << "." << flush;

            if(M[n][n]<0)
                return false; //Not positive semidefinite.

            if(M[n][n]==0)
            {
                //Check all other entries are 0.
                for(i=n+1;i<dim;i++)
                    if(M[n][i]!=0)
                    {
                        //The submatrix {M[n][n] M[n][i]}, {M[i][n] M[i][i]}, is not positive
                        //semidefinite and hence neither is M[][].
                        return false;
                    }

                continue;
            }

            //Subtract a multiple of row n from row i, such that M[i][n] = 0 (for i in
            //[n+1,dim-1]). Then repeat the operations for columns instead of rows (to keep
            //the matrix in the form R^T M R). 

            //To speed up the calculation temporarily divide row n by M[n][n].
            F = M[n][n];
            for(i=n;i<dim;i++)
                M[n][i] = M[n][i]/F;

            //Subtract row n from other rows.
            for(i=n+1;i<dim;i++)
            {
                F = M[i][n];
                for(j=n;j<dim;j++)
                    M[i][j] = M[i][j]-F*M[n][j];
            }

            //Now we need to restore row n, and do the column operations. It is easy to show
            //that this will not effect the entries M[i][j] where i,j>=n+1. Furthermore row n
            //and column n will end up consisting entirely of zeros, with the exception of
            //M[n][n] which will be some positive value. Hence to save time we will skip
            //these operations. It is enough to check the submatrix consisting of the entries
            //M[i][j] where i,j>=n+1. The entire matrix is psd if and only if the submatrix
            //is psd.
        }

        cout << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
        cout << "                  ";
        for(i=0;i<2*NumberOfDigits(dim);i++)
            cout << " ";
    }

    cout << "\r                                         ";
    for(i=0;i<2*NumberOfDigits(noOfTerms);i++)
        cout << " ";

    cout << "\rAll matrices are positive semidefinite." << endl;
    cout << endl;

    return true;
}

//Returns the number of blue vertices in the hypercube g.
long NumberOfVertices(CGraph& g)
{
    long i;
    long vertices;

    vertices = 0;
    for(i=0;i<(1<<g.Dim);i++)
        if(g.C[i]==true)
            vertices++;

    return vertices;
}

//Returns true if g1 and g2 are of the same dimension and have identically coloured vertices.
bool IsCopy(CGraph& g1, CGraph& g2)
{
    long i;

    if(g1.Dim!=g2.Dim)
        return false;

    for(i=0;i<(1<<g1.Dim);i++)
        if(g1.C[i]!=g2.C[i])
            return false;

    return true;
}

//If bInduced = false, IsSubcube() returns true if gSub is a subcube of gSuper.
//If bInduced = true,  IsSubcube() returns true if gSub is an induced subcube of gSuper.
//Assumes Iso[][] has been initialized.
bool IsSubcube(CGraph& gSub, CGraph& gSuper, bool bInduced)
{
    long i, j, p;
    bool bIsSub;
    long mapping[32];
    long root;

    if(gSuper.Dim<gSub.Dim)
        return false;

    if(gSub.Dim<0)
        return true;

    //Create all isomorphic copies of gSuper. We will do this by first choosing 'root', a
    //vertex that will be 0 in our new hypercube. Then we will permute through the gSuper.Dim
    //dimensions of the hypercube.
    for(root=0;root<(1<<gSuper.Dim);root++)
    for(p=0;p<Factorial[gSuper.Dim];p++)
    {
        //Due to the way we constructed Iso[][],
        //{Iso[p][0], Iso[p][1], ..., Iso[p][gSuper.Dim-1]} is a permutation of 
        //{0, 1, ..., gSuper.Dim-1}.

        //Construct the mapping between gSuper and the isomorphic hypercube.
        for(i=0;i<(1<<gSuper.Dim);i++)
        {
            //Initialize the mapping of vertex i to root.
            mapping[i] = root;

            //Check the component of dimension j in i.
            for(j=0;j<gSuper.Dim;j++)
            {
                //The j-th dimension is mapped to the Iso[p][j]-th dimension.

                if(((i>>j)&1)==1)
                {
                    //The j-th bit of i is 1, so to create our mapping we flip the
                    //Iso[p][j]-th bit of mapping[i].
                    mapping[i] ^= 1<<Iso[p][j];
                }

                //If the j-th bit of i is 0 we do not flip the Iso[p][j]-th bit.
            }
        }

        //Assume gSub is a (induced) subcube. If at some point we've shown it isn't, then try
        //a different mapping.
        bIsSub = true;
        for(i=0;i<(1<<gSub.Dim);i++)
        {
            if(bInduced==true)
            {
                //Check if the colours are identical.
                if(gSub.C[i]!=gSuper.C[mapping[i]])
                {
                    //Try a different mapping.
                    bIsSub = false;
                    break;
                }
            }
            else
            {
                //Check if gSub is a subcube.
                if(gSub.C[i]==true && gSuper.C[mapping[i]]==false)
                {
                    //Try a different mapping.
                    bIsSub = false;
                    break;
                }
            }
        }

        if(bIsSub==true)
            return true;
    }

    //Tested all mappings with no success.
    return false;
}

//Each blue coloured vertex set can be assigned a unique integer. FindMinIso() creates gOut a
//graph with the property that the flag (gOut, dimOfType) is isomorphic to the flag 
//(gIn, dimOfType) and has the smallest integer associated with its blue coloured vertex set
//out of all such graphs. This function is used by GenerateH() to avoid storing isomorphic
//copies of graphs, and by CalculateDensity() to speed up searching through lists of flags.
//In order for GenerateH() to function correctly the way FindMinIso() constructs the integer
//representing the blue vertex set is important. The function assumes Iso[][] has been
//initialized.
void FindMinIso(CGraph gIn, CGraph& gOut, long dimOfType)
{
    long   i, j, p, np;
    long   mapping[32];
    long   root;
    CGraph gTemp;

    //gOut holds the graph with the smallest integer associated with C[] so far.
    gOut = gIn;

    if(gIn.Dim<=0)
        return;

    //We wish to test all isomorphic flags of (gIn, dimOfType). We will do this by creating
    //all isomorphic copies of gIn. First we will choose 'root', a vertex that will be 0 in
    //our new hypercube. Then we will permute through the gIn.Dim dimensions of the
    //hypercube.
    for(root=0;root<(1<<gIn.Dim);root++)
    {
        //When dimOfType>=0 we wish to preserve the positions of vertices
        //0,...,2^dimOfType-1.
        if(dimOfType>=0 && root!=0)
            break;

        //Set 'np' the number of dimensions we wish to permute.
        if(dimOfType<0)
            np = gIn.Dim;
        else
            np = gIn.Dim-dimOfType;

        for(p=0;p<Factorial[np];p++)
        {
            //Construct the mapping between gIn and the isomorphic hypercube.
            for(i=0;i<(1<<gIn.Dim);i++)
            {
                //Initialize the mapping of vertex i to root.
                mapping[i] = root;

                //Check the component of dimension j in i.
                for(j=0;j<gIn.Dim;j++)
                {
                    //The j-th dimension is mapped to the (gIn.Dim-1-Iso[p][gIn.Dim-1-j])-th
                    //dimension. Due to the way we constructed Iso[][], this will cause the
                    //j-th dimension to be mapped to the j-th dimension when j<dimOfType,
                    //and permute the higher dimensions.

                    if(((i>>j)&1)==1)
                    {
                        //The j-th bit of i is 1, so to create our mapping we flip the
                        //(gIn.Dim-1-Iso[p][gIn.Dim-1-j])-th bit of mapping[i].
                        mapping[i] ^= 1<<(gIn.Dim-1-Iso[p][gIn.Dim-1-j]);
                    }

                    //If the j-th bit of i is 0 we do not flip the
                    //(gIn.Dim-1-Iso[p][gIn.Dim-1-j])-th bit.
                }
            }

            //Construct gTemp the isomorphic flag described by mapping[].
            gTemp.Dim = gIn.Dim;
            for(i=0;i<(1<<gIn.Dim);i++)
                gTemp.C[i] = gIn.C[mapping[i]];

            //We construct the unique integer associated with C[] in the following way.
            //Construct an array B[], such that B[i] = 1 if C[i]=true, and 0 if C[i]=false.
            //The unique integer in binary has bits B[0]B[1]...B[2^gIn.Dim-1] (where B[0] is
            //the most significant bit). We will not explicitly construct the integer, it
            //will be enough to compare values of C[].

            for(i=0;i<(1<<gIn.Dim);i++)
            {
                if(gOut.C[i]==false && gTemp.C[i]==true)
                    break; //gOut is smaller.

                if(gOut.C[i]==true && gTemp.C[i]==false)
                {
                    //gTemp is smaller.
                    gOut = gTemp;
                    break;
                }

                //gOut.C[i]==gTemp.C[i], try the next bit.
            }

            //Try the next mapping.
        }
    }

    return;
}

//Generates 'H' a linked list representing $\mathcal{H}$ the family of admissible hypercubes
//of dimension dimOfH. The function assumes dimOfH, ForbiddenGraph[], noOfForbiddenGraphs,
//and bForbidOnlyInducedSubcubes, have been initialized. A bad_alloc object may be thrown.
void GenerateH()
{
    long        i, n;
    CLinkedList OldList;
    CLinkedList NewList;
    CListNode*  pNode;
    CGraph      g, gMin;
    long        b, p;
    long        graphIndex, total;
    bool        bAddZeroCube[2];

    //We take 'OldList', a list of hypercubes of dimension n-1, and add a dimension to each
    //hypercube in the list to generate 'NewList' a list of hypercubes of dimension n. We
    //then make 'NewList' the new 'OldList' and repeat the procedure until we get the desired
    //dimension of hypercubes.

    //Generate the dimension zero hypercubes.
    cout << "\rGenerating dimension 0 hypercubes :" << flush;

    //bAddZeroCube[0] and bAddZeroCube[1] hold whether we should add the hypercubes which
    //consist solely of a single vertex coloured red and blue respectively.
    bAddZeroCube[0] = true;
    bAddZeroCube[1] = true;

    for(i=0;i<noOfForbiddenGraphs;i++)
        if(ForbiddenGraph[i].Dim==0)
        {
            if(ForbiddenGraph[i].C[0]==true)
                bAddZeroCube[1] = false; //Forbid blue vertices.
            else
            {
                bAddZeroCube[0] = false; //Forbid red vertices.

                if(bForbidOnlyInducedSubcubes==false)
                    bAddZeroCube[1] = false; //Forbid blue vertices.
            }
        }
    
    if(bAddZeroCube[0]==true)
    {
        g.Dim  = 0;
        g.C[0] = false;
        OldList.Add(g);
    }

    if(bAddZeroCube[1]==true)
    {
        g.Dim  = 0;
        g.C[0] = true;
        OldList.Add(g);
    }

    for(n=1;n<=dimOfH;n++)
    {
        //Generate NewList, a list of hypercubes of dimension n, from OldList a list of
        //hypercubes of dimension n-1.

        //graphIndex and total are used to keep track of the progress.
        graphIndex = 0;
        total      = OldList.Size();

        pNode = OldList.pHead;
        while(pNode!=NULL)
        {
            graphIndex++;
            cout << "\rGenerating dimension " << n << " hypercubes : ";
            cout << "Extending hypercube " << graphIndex << " of " << total << "." << flush;

            //Create a new graph which is pNode->g with an extra dimension.
            g = pNode->g;
            g.Dim++;

            //There are 2^(g.Dim-1) new vertices which we have to colour. This means there
            //are 2^(2^(g.Dim-1)) possible ways to colour these vertices. We let b encode
            //the colouring via the value of its bits.
            for(b=0;b<(1<<(1<<(g.Dim-1)));b++)
            {
                for(p=0;p<(1<<(g.Dim-1));p++)
                {
                    if(((b>>p)&1)==1)
                        g.C[(1<<(g.Dim-1))+p] = true;
                    else
                        g.C[(1<<(g.Dim-1))+p] = false;
                }

                //Check if the graph is admissible.
                for(i=0;i<noOfForbiddenGraphs;i++)
                    if(IsSubcube(ForbiddenGraph[i],g,bForbidOnlyInducedSubcubes)==true)
                        break;

                if(i!=noOfForbiddenGraphs)
                    continue; //A forbidden graph was found.

                //We are guaranteed to generate all hypercubes which are minimally
                //represented due to the way FindMinIso() chooses a minimal representive of
                //the isomorphic copies of a hypercube and the way we are inductively
                //building up our list of hypercubes from smaller dimension hypercubes which
                //are minimally represented. Hence if the hypercube is not already the
                //minimal representation of all its isomorphic copies we can safely ignore
                //it.
                FindMinIso(g,gMin,-1);

                if(IsCopy(g,gMin)==false)
                    continue;
    
                NewList.Add(g);
            }

            //Move to the next hypercube in OldList.
            pNode = pNode->pNext;
        }

        //Make NewList the new OldList.
        OldList.Free();
        OldList.pHead = NewList.pHead;
        NewList.pHead = NULL;

        cout << "\rGenerating dimension " << n << " hypercubes :                          ";

        for(i=0;i<2*NumberOfDigits(total);i++)
            cout << " ";
    }

    //Move OldList to H.
    H.Free();
    H.pHead       = OldList.pHead;
    OldList.pHead = NULL;
    
    //Display how large H is.
    n = H.Size();

    cout << "\r                                    ";
    if(n==1)
        cout << "\rFound 1 hypercube." << endl;
    else
        cout << "\rFound " << n << " hypercubes."<< endl;

    cout << endl;

    return;
}

//Displays 'Density' as both a fraction and a decimal. This function is used by
//CalculateDensity() to display an upper bound of the Turan density. It may throw an
//ErrorOverflow object.
void DisplayDensity(CLargeFraction Density)
{
    long      i;
    bool      bNegative;
    bool      bRounded;
    CLargeInt Digits, PowerOf10;
    
    Density.Simplify();

    cout << "\rUpper bound of the Turan density" << endl;
    
    if(Density.D==1)
    {
        cout << " = " << Density.N << endl;
        cout << endl;
        return;
    }

    cout << " = " << Density;
    
    //Display Density as a decimal to 'noOfDecimalPlaces' decimal places.

    //Check if Density is negative.
    if(Density<0)
    {
        Density   = -Density;
        bNegative = true;
    }
    else
        bNegative = false;

    //Calculate the digits that will make up the decimal.
    
    //Calculate 10^noOfDecimalPlaces.
    PowerOf10 = 1;
    for(i=0;i<noOfDecimalPlaces;i++)
        PowerOf10 = PowerOf10*10;

    Density = Density*PowerOf10;

    //'Digits' holds Density*10^noOfDecimalPlaces rounded down. We wish to round up.
    Digits = Density.N/Density.D;
    
    //Check if rounding up is necessary.
    if(Density.N%Density.D==0)
        bRounded = false;
    else
    {
        //Rounding is necessary, currently the magnitude has been rounded down. If the result
        //is negative then this is fine. If the result is positive then we add one so that
        //the magnitude is rounded up.
        bRounded = true;

        if(bNegative==false)
            Digits = Digits+1;
    }

    //Start displaying the digits.
    cout << endl;
    cout << " = ";
    
    if(bNegative==true)
        cout << "-";

    //Display the digits that lie to the left of the decimal point.
    cout << Digits/PowerOf10 << ".";

    //Display the digits that lie to the right of the decimal point, one at a time.
    Digits = Digits%PowerOf10;
    for(i=0;i<noOfDecimalPlaces;i++)
    {
        //Display the digit (10*Digits)/PowerOf10 rounded down.
        Digits = Digits*10;

        cout << Digits/PowerOf10;

        Digits = Digits%PowerOf10;
    }

    if(bRounded==true)
        cout << " (rounded up)";
    
    cout << endl;
    cout << endl;

    return;
}

//Calculates then displays the upper bound of the Turan density. The function assumes
//Iso[][], Term[], noOfTerms, H, and dimOfH have been initialized. To save memory the
//function modifies Term[]. A bad_alloc or ErrorOverflow object may be thrown.
void CalculateDensity()
{
    long           i, j, p, q, r;
    long           nTerm;
    long           root;
    long           dimOfFlag;
    long           dimOfType;
    long           VertexMapping[2][32];
    long           DimensionMapping[2][5];
    long           index[2];
    CGraph         f[2];
    CListNode*     pNode;
    CLargeFraction Density;
    CTermInfo      TempMatrix;

    if(H.pHead==NULL)
    {
        DisplayDensity(0);
        return;
    }

    //Calculate the densities of the graphs in H.
    {
        cout << "\rCalculating the densities of the subcubes." << flush;

        pNode = H.pHead;
        while(pNode!=NULL)
        {
            //Density is (number of blue vertices)/(2^dimOfH).
            pNode->coeff = CLargeFraction(NumberOfVertices(pNode->g))/(1<<dimOfH); 
            
            pNode = pNode->pNext;
        }

        cout << "\r                                          ";
    }

    //Calculate the contribution of the terms.
    for(nTerm=1;nTerm<=noOfTerms;nTerm++)
    {
        CTermInfo& T = Term[nTerm-1];

        cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : " << flush;

        if(T.MatrixDim<=0 || T.noOfFlags<=0)
        {
            T.Free();
            continue;
        }

        //Replace the flags with their "minimal" isomporhic copy. 
        {
            cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : ";
            cout << "Initializing flags." << flush;

            dimOfType = T.Type.Dim;
            dimOfFlag = T.FlagList[0].Dim;

            for(i=0;i<T.noOfFlags;i++)
                FindMinIso(T.FlagList[i],T.FlagList[i],dimOfType);
        }

        //Calculate the effect of the basis on the matrix.
        {
            cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : ";
            cout << "Initializing matrix." << flush;

            //Allocate memory for the new matrix.
            TempMatrix.MatrixDim = T.noOfFlags;
            TempMatrix.Matrix    = new CLargeFraction*[TempMatrix.MatrixDim];

            for(i=0;i<TempMatrix.MatrixDim;i++)
                TempMatrix.Matrix[i] = NULL;

            for(i=0;i<TempMatrix.MatrixDim;i++)
                TempMatrix.Matrix[i] = new CLargeFraction[TempMatrix.MatrixDim];

            //Set TempMatrix.Matrix = T.Basis^T T.Matrix T.Basis.
            for(i=0;i<TempMatrix.MatrixDim;i++)
            for(j=0;j<TempMatrix.MatrixDim;j++)
            {
                TempMatrix.Matrix[i][j] = 0;

                for(p=0;p<T.MatrixDim;p++)
                for(q=0;q<T.MatrixDim;q++)
                {
                    //To avoid costly CLargeFraction operations check if we are adding zero.
                    if(T.Basis[p][i]==0 || T.Basis[q][j]==0 || T.Matrix[p][q]==0)
                        continue;

                    TempMatrix.Matrix[i][j] = TempMatrix.Matrix[i][j]
                                              +T.Basis[p][i]*T.Matrix[p][q]*T.Basis[q][j];
                }
            }

            //Free T.Matrix[][] and T.Basis[][] (as they are no longer required).
            for(i=0;i<T.MatrixDim;i++)
                delete[] T.Matrix[i];

            delete[] T.Matrix;
            T.Matrix = NULL;
    
            for(i=0;i<T.MatrixDim;i++)
                delete[] T.Basis[i];

            delete[] T.Basis;
            T.Basis = NULL;

            //Store TempMatrix.Matrix[][] in T.Matrix[][].
            T.MatrixDim          = TempMatrix.MatrixDim;
            T.Matrix             = TempMatrix.Matrix;
            TempMatrix.MatrixDim = 0; 
            TempMatrix.Matrix    = NULL;

            //To calculate the contribution of the term we will multiply elements of the
            //matrix by probabilities. These probabilities will always be of the form
            //<an integer>/(dimOfH!*2^dimOfH). To avoid costly CLargeFraction operations we
            //will pre-divide the matrix by (dimOfH!*2^dimOfH).
            for(i=0;i<T.MatrixDim;i++)
            for(j=0;j<T.MatrixDim;j++)
                T.Matrix[i][j] = T.Matrix[i][j]/(Factorial[dimOfH]*(1<<dimOfH));
        }

        //Count how many times FlagList[a] intersected with FlagList[b] appears in a subcube
        //H. Using this count we can calculate $E[p(F_a,F_b,\theta;H)]$, and hence the
        //contribution Term[nTerm-1] makes to the upper bound.

        //Generate all isomorphic copies of H by first choosing 'root', a vertex that will
        //be 0 in our new hypercube, then choosing a permutation of the 'dimOfH' dimensions.
        for(root=0;root<(1<<dimOfH);root++)
        for(p=0;p<Factorial[dimOfH];p++)
        {
            cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : ";
            cout << "Checking mapping " << root*Factorial[dimOfH]+p+1 << " of ";
            cout << Factorial[dimOfH]*(1<<dimOfH) << "." << flush;

            //Create a mapping from the vertices of a subcube of H to the vertex set of two
            //flags f[0], f[1]. Vertex v in flag f[r] will be the vertex
            //'VertexMapping[r][v]' in the subcube of H.

            //Set the dimensions which will form the type.
            for(i=0;i<dimOfType;i++)
            {
                DimensionMapping[0][i] = Iso[p][i];
                DimensionMapping[1][i] = Iso[p][i];
            }

            //Map the remaining dimensions.
            for(i=dimOfType;i<dimOfFlag;i++)
            {
                DimensionMapping[0][i] = Iso[p][i];
                DimensionMapping[1][i] = Iso[p][i+dimOfFlag-dimOfType];
            }

            //Create the vertex mappings.
            for(i=0;i<(1<<dimOfFlag);i++)
            {
                //Initialize the mapping of vertex i to root.
                VertexMapping[0][i] = root;
                VertexMapping[1][i] = root;

                //Check the component of dimension j in i.
                for(j=0;j<dimOfFlag;j++)
                {
                    if(((i>>j)&1)==1)
                    {
                        //The j-th bit of i is 1, so to create our mapping we flip the
                        //VertexMapping[][j]-th bit of VertexMapping[][i].
                        VertexMapping[0][i] ^= 1<<DimensionMapping[0][j];
                        VertexMapping[1][i] ^= 1<<DimensionMapping[1][j];
                    }
                }
            }

            //Apply VertexMapping[][] to each subcube in the list H to get two flags f[0],
            //f[1].
            pNode = H.pHead;
            while(pNode!=NULL)
            {
                //Create the two flags.
                for(r=0;r<2;r++)
                {
                    f[r].Dim = dimOfFlag;

                    for(i=0;i<(1<<dimOfFlag);i++)
                        f[r].C[i] = pNode->g.C[VertexMapping[r][i]];
                }

                //Check types match to T.Type, by temporarily reducing the dimension of f[0].
                f[0].Dim = dimOfType;
                if(IsCopy(f[0],T.Type)==false)
                {
                    pNode = pNode->pNext;
                    continue;
                }

                f[0].Dim = dimOfFlag;

                //Find the isomorphic copy of each flag in T.FlagList[], and store the
                //position at which it appears in index[].
                for(r=0;r<2;r++)
                    FindMinIso(f[r],f[r],dimOfType);

                for(index[0]=0;index[0]<T.noOfFlags;index[0]++)
                    if(IsCopy(f[0],T.FlagList[index[0]])==true)
                    {
                        for(index[1]=0;index[1]<T.noOfFlags;index[1]++)
                            if(IsCopy(f[1],T.FlagList[index[1]])==true)
                            {
                                //Rather than keep track of how many times f[0] intersected
                                //with f[1] occurs then use this to update pNode->coeff, we
                                //will update pNode->coeff directly.
                                pNode->coeff = pNode->coeff+T.Matrix[index[0]][index[1]];
                            }
                    }

                pNode = pNode->pNext;
            }
        }

        cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : ";
        cout << "                      ";
        for(i=0;i<2*NumberOfDigits(Factorial[dimOfH]*(1<<dimOfH));i++)
            cout << " ";

        T.Free();
    }

    cout << "\r                       ";
    for(i=0;i<2*NumberOfDigits(noOfTerms);i++)
        cout << " ";

    //Find the upper bound of the Turan density.
    {
        cout << "\rFinding the maximum coefficient." << flush;

        Density = 0;
        pNode = H.pHead;
        while(pNode!=NULL)
        {
            if(Density<pNode->coeff)
                Density = pNode->coeff;
        
            pNode = pNode->pNext;
        }

        DisplayDensity(Density);
    }

    return;
}

//The main function. Expects argc to be 2, argv[0] to be the name of the executable and
//argv[1] to be the name of the input file.
int main(int argc, char* argv[])
{
    long i;
    bool bHasSpaces;
    
    try
    {
        cout << endl;

        //Check that a file was passed to the program via the command line.
        if(argc!=2)
        {
            //Check if argv[0][] has spaces.
            bHasSpaces = false;
            i          = 0;
            while(argv[0][i]!='\0')
            {
                if(argv[0][i]==' ')
                {
                    bHasSpaces = true;
                    break;
                }

                i++;
            }

            cout << "Usage : " << endl;
            if(bHasSpaces==true)
                cout << "\"" << argv[0] << "\"";
            else
                cout << argv[0];

            cout << " <Input Data File>" << endl;
            cout << endl;

            return 0;
        }

        //Read the input file.
        if(ReadDataFile(argv[1])==false)
        {
            Cleanup();
            return 0;
        }

        //Initialize Iso[][].
        cout << "\rAllocating memory for the isomorphism mapping." << flush;
        
        InitIso();
        
        cout << "\rChecking the matrices are positive semidefinite....." << endl;
        
        if(IsPSD()==false)
        {
            cout << endl;
            cout << endl;
            cout << "*** ERROR: Matrix is not positive semidefinite. ***" << endl;
            cout << "For the calculation to return an upper bound of the" << endl;
            cout << "Turan density all matrices must be positive semidefinite." << endl;
            cout << endl;

            Cleanup();
            return 0;
        }

        cout << "\rGenerating admissible subcubes of dimension " << dimOfH;
        cout << "....." << endl;

        GenerateH();

        cout << "\rCalculating the upper bound of the Turan density....." << endl;

        CalculateDensity();

        Cleanup();
        return 0; //Calculation completed successfully.
    }
    catch(bad_alloc& e)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Bad allocation. ***" << endl;
        cout << "Probably caused by lack of memory." << endl;
        cout << "Try decreasing LI_MAX in the source code." << endl;
    }
    catch(ErrorOverflow& e)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Overflow. ***" << endl;
        cout << "The calculation encountered an integer that was too large to store.\n";
        cout << "Try increasing LI_MAX in the source code." << endl;
    }
    catch(ErrorDivisionByZero& e)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Division by zero. ***" << endl;
    }
    catch(...)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Unknown. ***" << endl;
    }

    cout << endl;

    Cleanup();
    return 0;
}


==> PartialHypercubeEdgeDensityChecker.cpp <==
/*
This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either version 3
of the License, or (at your option) any later version, see <http://www.gnu.org/licenses/>.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See
the GNU General Public License for more details.
*/

//Name        : PartialHypercubeEdgeDensityChecker.
//
//Author      : Rahil Baber.
//
//Date        : 5th April 2012.
//
//Usage       : <executable> <input file>
//
//Description : Using Razborov's method (extended to partially defined hypercubes) it
//              calculates a bound on the coloured edge Turan density for a given family of
//              red-blue edge-coloured hypercubes. The program expects the relevant data
//              (flags, basis, matrices, etc.) to be passed to it through the input file
//              (specified through the command line). This program is designed only to
//              verify that the input file gives the claimed bound, it does not create such
//              input files.
//
//Notes       : Currently the program can only handle hypercubes of dimension at most 4, and
//              can only read hypercubes of dimension at most 3 from the input file. Users
//              may wish/need to change the hard coded values 'LI_MAX' and
//              'noOfDecimalPlaces' specified below.

#include <iostream>
#include <fstream>
#include <stdlib.h>
#include <vector>
using namespace std;

//*** Hard coded values that a user may wish to change. ***

//Used to allocate memory for CLargeInt objects. If an overflow error occurs it most likely
//means that LI_MAX was set too low. The larger LI_MAX is, the slower the program will run
//and the more memory it will require.
const long LI_MAX = 1000; //You may need to change this value.

//Used by DisplayDensity() to calculate the upper bound of the Turan density to
//'noOfDecimalPlaces' decimal places.
const long noOfDecimalPlaces = 6;

//*** Class definitions. ***

//Exception classes which are thrown when overflow or division by zero occurs.
class ErrorOverflow{};
class ErrorDivisionByZero{};

//Used to store and manipulate very large integers. Can store any integer of magnitude less
//than 2^(8*LI_MAX). The integer's magnitude is stored in a static array to avoid slow
//dynamic memory allocation. The amount of the array being used is also stored, to increase
//the speed of operations on small integers. Functions which use this class may throw an
//ErrorOverflow or ErrorDivisionByZero object.
class CLargeInt
{
public:
    //The default constructor, sets the large integer to 0.
    CLargeInt();

    //The following constructors allow the fundamental integral data types to be
    //automatically cast into CLargeInt objects. These constructors call Assign() and so may
    //throw an ErrorOverflow object. No object will be thrown if LI_MAX >=
    //sizeof(unsigned long), (sizeof(unsigned long) = 4 usually).
    CLargeInt(unsigned int  input);
    CLargeInt(int           input);
    CLargeInt(unsigned long input);
    CLargeInt(long          input);

    //The copy constructor.
    CLargeInt(const CLargeInt& input);
    
    //The assignment operator.
    CLargeInt& operator=(const CLargeInt& input);

    //The unary operators. Used to evaluate +A or -A, when A is a CLargeInt object.
    const CLargeInt operator+() const;
    const CLargeInt operator-() const;

    //The basic arithmetic operators. The +,-,* operators may throw an ErrorOverflow object.
    //The integer division operators / and % are wrappers for the Divide() function and so
    //may throw an ErrorDivisionByZero object.
    friend const CLargeInt operator+(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator-(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator*(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator/(const CLargeInt& A, const CLargeInt& B);
    friend const CLargeInt operator%(const CLargeInt& A, const CLargeInt& B);

    //The comparison operators. They are wrappers for the Compare() function.
    friend const bool operator==(const CLargeInt& A, const CLargeInt& B);
    friend const bool operator!=(const CLargeInt& A, const CLargeInt& B);
    friend const bool operator< (const CLargeInt& A, const CLargeInt& B);
    friend const bool operator<=(const CLargeInt& A, const CLargeInt& B);
    friend const bool operator> (const CLargeInt& A, const CLargeInt& B);
    friend const bool operator>=(const CLargeInt& A, const CLargeInt& B);

    //Used to convert the CLargeInt object into a long. If the value stored in the object is
    //larger than what can be stored in a long variable it throws an ErrorOverflow object.
    long ConvertToLong() const;

private:
    //Used by constructors to convert the fundamental integral data types to CLargeInt
    //objects. It may throw an ErrorOverflow object but only if LI_MAX<sizeof(unsigned long),
    //(sizeof(unsigned long) = 4 usually).
    void Assign(unsigned long input);

    //Used by the comparison operators to compare two large integers A, B.
    //Returns -1 if A < B,
    //         0 if A = B,
    //         1 if A > B.
    static long Compare(const CLargeInt& A, const CLargeInt& B);

    //Used by the integer division operators / and %. Define |input| to be the magnitude of
    //input, and sign(input) to be +1 if input>=0 and -1 if input<0. The function calculates
    //outputQ, and outputR as follows:
    //outputQ = sign(inputN)*sign(inputD)*(|inputN|/|inputD|), where '/' is integer division,
    //outputR = sign(inputN)*(|inputN|%|inputD|).
    //The choice of signs for outputQ and outputR were chosen so that inputN = inputD *
    //outputQ + outputR. If inputD = 0 an ErrorDivisionByZero class is thrown. The function
    //assumes outputQ resides in a different address to inputN, inputD, and outputR. It also
    //assumes outputR resides in a different address to inputN, inputD, and outputQ.
    static void Divide(const CLargeInt& inputN, const CLargeInt& inputD,
                       CLargeInt& outputQ, CLargeInt& outputR);

    //Data[], Size, and bPositive hold the data that represents the large integer. Data[] and
    //Size hold the magnitude of the large integer, bPositive holds the sign. bPositive =
    //true if the integer is greater than or equal to 0, and false otherwise. The magnitude
    //of the integer is given by:
    //Data[Size-1]*256^(Size-1)+Data[Size-2]*256^(Size-2)+...+Data[1]*256+Data[0].
    //Size holds the number of bytes the integer takes up in Data[]. To avoid leading zeros,
    //which can artificially make a small integer use up a lot of the Data[] array, we add
    //the following restriction. If the integer is 0 then Size=0, otherwise Data[Size-1] must
    //be non-zero.
    unsigned char Data[LI_MAX];
    long          Size; //Number of bytes. Size=0 <=> integer=0. Size!=0 => Data[Size-1]!=0.
    bool          bPositive; //bPositive=true if integer>=0, false otherwise.
};

//Allows us to use << operator to output the CLargeInt object L to the screen or a file.
ostream& operator<<(ostream& out, const CLargeInt& L);

//Used to store and manipulate fractions with very large numerators and denominators. It uses
//two CLargeInt member variables, named N and D, which store the numerator and denominator of
//the fraction respectively. Functions which use this class may throw an ErrorOverflow or
//ErrorDivisionByZero object.
class CLargeFraction
{
public:
    //The default constructor, sets the fraction to 0.
    CLargeFraction();
        
    //The following constructors allow the fundamental integral data types to be
    //automatically cast into CLargeFraction objects. They may throw an ErrorOverflow object.
    //No object will be thrown if LI_MAX >= sizeof(unsigned long), (sizeof(unsigned long) = 4
    //usually).
    CLargeFraction(unsigned int  input);
    CLargeFraction(int           input);
    CLargeFraction(unsigned long input);
    CLargeFraction(long          input);

    //A constructor that allows CLargeInt objects to be automatically cast into
    //CLargeFraction objects.
    CLargeFraction(const CLargeInt& input);
    
    //The unary operators. Used to evaluate +A or -A, when A is a CLargeFraction object.
    //These functions may throw an ErrorDivisionByZero object.
    const CLargeFraction operator+() const;
    const CLargeFraction operator-() const;

    //The basic arithmetic operators. The +,-,*,/ operators may throw an ErrorOverflow or
    //ErrorDivisionByZero object.
    friend const CLargeFraction operator+(const CLargeFraction& A, const CLargeFraction& B);
    friend const CLargeFraction operator-(const CLargeFraction& A, const CLargeFraction& B);
    friend const CLargeFraction operator*(const CLargeFraction& A, const CLargeFraction& B);
    friend const CLargeFraction operator/(const CLargeFraction& A, const CLargeFraction& B);

    //The comparison operators. They are wrappers for the Compare() function. They may throw
    //an ErrorOverflow or ErrorDivisionByZero object.
    friend const bool operator==(const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator!=(const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator< (const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator<=(const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator> (const CLargeFraction& A, const CLargeFraction& B);
    friend const bool operator>=(const CLargeFraction& A, const CLargeFraction& B);

    //Removes any common factors between the numerator and the denominator and makes the
    //denominator positive. It may throw an ErrorDivisionByZero object.
    void Simplify();

    CLargeInt N; //Numerator.
    CLargeInt D; //Denominator.

private:
    //Used by the comparison operators to compare two fractions A, B.
    //Returns -1 if A < B,
    //         0 if A = B,
    //         1 if A > B.
    //It may throw an ErrorOverflow or ErrorDivisionByZero object.
    static long Compare(const CLargeFraction& A, const CLargeFraction& B);
};

//Allows us to use << operator to output the CLargeFraction object F to the screen or a file.
ostream& operator<<(ostream& out, const CLargeFraction& F);

//A simple class to store hypercubes that have at most 16 vertices. We take our vertex set to
//be {0,1,...,2^Dim-1}, where Dim is the dimension of the hypercube. The edge set is
//implicitly defined as follows: ij is an edge if and only if the binary representations of i
//and j differ by precisely one digit. The colours of the edges are stored in the array
//C[][]. We can represent a flag as (g, n) a CGraph g and an integer n, by taking the
//labelled vertices to be 0,1,...,2^n-1. In the case of partially defined hypercubes we
//ignore the colour of the edges ij when i and j differ in the least significant bit (ij lies
//in the dimension 0 direction). 
class CGraph
{
public:
    //Dimension of the hypercube.
    long Dim;

    //The colours of the edges.
    //C[i][j] = true  if edge ij is blue,
    //          false if ij is not an edge or ij is a red edge.
    bool C[16][16];
};

//Allows us to use << operator to output the CGraph object g to the screen or a file.
ostream& operator<<(ostream& out, const CGraph& g);

//Used by CLinkedList to create a dynamically allocated list of graphs.
class CListNode
{
public:
    //The graph which is part of the list.
    CGraph g;

    //CLinkedList is primarily used to store the family $\mathcal{H}$ (the admissible
    //hypercubes of dimension "dimOfH"). We will use coeff to keep track of the coefficient
    //of $p(H;G)$.
    CLargeFraction coeff;

    //Pointer to the next CListNode in the list.
    //If there is no next CListNode, pNext = NULL.
    CListNode* pNext;
};

//A very basic linked list of graphs. CLinkedList is primarily used to store the family
//$\mathcal{H}$ (the admissible hypercubes of dimension "dimOfH"). It may throw a bad_alloc
//object.
class CLinkedList
{
public:
    //The constructor. Sets pHead=NULL to indicate the list is empty.
    CLinkedList();

    //The destructor. Calls Free().
    ~CLinkedList();
    
    //Used to destroy the list, and free any memory it has allocated.
    void Free();

    //Used to add a new graph to the start of the list. It will throw a bad_alloc object if
    //there is not enough memory to add the new graph.
    void Add(CGraph& g);
    
    //Returns the number of nodes in the list.
    long Size();

    //Pointer to the first element in the list. If the list is empty pHead = NULL.
    CListNode* pHead;
};

//A very basic class that holds data used to calculate the upper bound of the Turan density.
//The calculation involves summing positive semidefinite matrices multiplied by flags to the
//sum of weighted constraints obtained by calculating the probabilities of various graphs
//appearing in two different ways. In the case of a positive semidefinite matrix type term
//each CTermInfo object holds one such matrix, the basis it is written in, the flags which
//are used to describe the basis, and the common induced type of the flags. In the case of a
//sum of weighted constraints, the CTermInfo object holds the list of graphs used to
//determine the constraint and the list of corresponding coefficients used to weight the sum.
//Memory is dynamically allocated for the data members by ReadDataFile(). Any dynamically
//allocated memory is automatically freed by the CTermInfo's destructor. The class uses
//CLargeFraction objects and so ErrorOverflow and ErrorDivisionByZero objects may be thrown.
class CTermInfo
{
public:
    //The default constructor, initializes pointers to NULL.
    CTermInfo();

    //The destructor. A wrapper for Free().
    ~CTermInfo();

    //Deallocates memory.
    void Free();

    //The member variables are all initialized (and where appropriate allocated) by the
    //function ReadDataFile().

    //Used to indicate whether the term holds information for a positive semidefinite matrix
    //term, or a constraint type term.
    bool bIsPSDTerm;


    //*** If bIsPSDTerm is true the following data members are used ***

    //The common induced type of the flags. 
    CGraph Type;

    //FlagList[] holds a list of flags, and is of size noOfFlags. 
    long    noOfFlags;
    CGraph* FlagList;

    //Matrix[][] holds the positive semidefinite matrix and is of size MatrixDim by
    //MatrixDim.
    long             MatrixDim;
    CLargeFraction** Matrix;

    //Basis[][] represents a list of linear combinations of flags by storing the coeffcients
    //of the flags. The n-th linear combination is:
    //Basis[n-1][0](FlagList[0])+Basis[n-1][1](FlagList[1])+...
    //There are MatrixDim linear combinations (hence the first index varies from 0 to
    //MatrixDim-1). The second index varies from 0 to noOfFlags-1.
    CLargeFraction** Basis;


    //*** If bIsPSDTerm is false the following data members are used ***

    long noOfConstraints;
    
    //ConstraintGraph[] and ConstraintCoeff[] are of size noOfConstraints.
    CGraph*         ConstraintGraph;
    CLargeFraction* ConstraintCoeff;
};

//*** Global variables. ***

//The dimension of the hypercubes $H_i$. Due to the way the function GenerateH() has been
//implemented dimOfH can be at most 4. In order for the density calculation to be valid
//dimOfH must be at least 2. It is initialized by ReadDataFile().
long dimOfH;

//H is a linked list representing $\mathcal{H}$ the family of admissible partially defined
//hypercubes of dimension dimOfH. H is initialized by a call to GenerateH().
CLinkedList H;

//ForbiddenGraph[] holds the forbidden family $\mathcal{F}$. Its size is held in
//noOfForbiddenGraphs. noOfForbiddenGraphs is initialized in ReadDataFile(). ReadDataFile()
//also allocates the memory for ForbiddenGraph[] then initializes it. The memory is
//deallocated in Cleanup().
long    noOfForbiddenGraphs;
CGraph* ForbiddenGraph = NULL;

//If bForbidOnlyInducedSubcubes is set to false, the admissible hypercubes are those that do
//not contain a subcube from our forbidden family $\mathcal{F}$. If set to true then the
//admissible hypercubes are those that do not contain an *induced* subcube from
//$\mathcal{F}$. It is initialized by ReadDataFile().
bool bForbidOnlyInducedSubcubes;

//Term[] is an array of size noOfTerms that holds data used to calculate the upper bound of
//the Turan density. noOfTerms is initialized in ReadDataFile(). ReadDataFile() also
//allocates the memory for Term[] then initializes it. The memory is deallocated in
//Cleanup().
long       noOfTerms;
CTermInfo* Term = NULL;

//Factorial[n] = n!.
long Factorial[5] = {1, 1, 2, 6, 24};

//Iso[][] (together with Factorial[]) will be useful in generating isomorphic copies of
//graphs. Iso[][] is an array (dimOfH! by dimOfH) of all permutations of {0,1,...,dimOfH-1}.
//Iso[p][n] is the image of n under permutation p. Iso[][] is ordered in such a way that
//{Iso[p][] : p<=r!} is the set of permutations in which only {0,1,..,r-1} are permuted and
//{r,...,dimOfH-1} are left in place. InitIso() allocates memory for Iso[][] and initializes
//it. Its memory is deallocated by Cleanup().
long** Iso = NULL;

//*** Function declarations. ***

//Deallocates the memory allocated to H, ForbiddenGraph[], Term[], and Iso[][]. To deallocate
//the memory associated with Iso[][] it requires dimOfH to be set.
void Cleanup();

//Allocates memory for Iso[][] and initializes it. The function assumes dimOfH has been set
//to a value between 1 and 4. Iso[][] is initialized to a dimOfH! by dimOfH array
//representing all permutations of {0,1,...,dimOfH-1}. Iso[p][n] will be the image of n under
//permutation p. Iso[][] will be ordered in such a way that {Iso[p][] : p<=r!} is the set of
//permutations in which only {0,1,..,r-1} are permuted and {r,...,dimOfH-1} are left in
//place. A bad_alloc object is thrown if memory allocation fails.
void InitIso();

//Calculates the number of characters needed to display 'n'. The function is used by
//ReadDataFile().
long NumberOfDigits(unsigned long n);

//This function is used in parsing the input file. It reads one character from the file. If
//the end of the file is reached it returns '\0'. If the character is '#' it interprets this
//as the start of a comment. It will then skip over all characters until '\n','\r', or '\0'
//is encountered and returns that instead.
char ReadChar(istream& in);

//This function is used in parsing the input file. It checks whether the character is a
//whitespace character (i.e. an end of line character, tab, or space).
bool IsWhitespace(char c);

//This function is used in parsing the input file. It discards whitespace characters until it
//reaches a non-whitespace character. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
void RemoveWhitespace(istream& in, char& c);

//This function is used in parsing the input file. It continually removes the character
//'repeated' until a different character is encountered. 'repeated' must appear at least once
//otherwise the function returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadRepeatingChar(istream& in, char repeated, char& c);

//This function is used in parsing the input file. Checks whether 'str[]' matches the
//characters in the istream. Ignores capitalization. Allows whitespaces in 'str[]' to be
//represented by one or more whitespaces in the istream. The last character that was read
//(but not yet interpreted) should be passed to the function via 'c'. When the function
//returns 'c' will hold the last character read by the function.
bool CheckString(istream& in, const char* str, char& c);

//This function is used in parsing the input file. It removes any whitespaces then reads in a
//boolean value and returns it via the variable 'b'. The function accepts "yes", "no", "y",
//"n", "true", or "false" as the boolean value (capitalization is ignored). If one of the
//listed boolean values is not encountered the function returns false, otherwise it returns
//true. The last character that was read (but not yet interpreted) should be passed to the
//function via 'c'. When the function returns 'c' will hold the last character read by the
//function.
bool ReadBool(istream& in, bool& b, char& c);

//This function is used in parsing the input file. It reads in a CLargeInt value and returns
//it via the variable 'L'. It may throw an ErrorOverflow object if the integer is too large.
//The first character must be +,-,0-9. If the first character is + or - the next character
//must be one of 0-9 or a series of whitespaces followed by 0-9. No whitespaces are allowed
//between the numeric digits. If the function reads in an integer of this form successfully
//it returns true, otherwise it returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadLargeInteger(istream& in, CLargeInt& L, char& c);

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in "<str[]>:<integer>", e.g. "Dimension:3". The string 'str[]' is read in using
//CheckString(). The integer is read using ReadLargeInteger() and returned via 'output'. It
//allows optional whitespaces either side of the colon. It may throw an ErrorOverflow object
//if the integer is too large.
//The function returns 0 on success,
//                     1 if the input is unexpected,
//                     2 if the integer is too large to be stored in a long.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadLong(istream& in, const char* str, long& output, char& c);

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in the blue edge set of a edge-coloured hypercube. The function assumes g.Dim has been
//set and is at most 3. It uses g.Dim to verify the edges are valid. The edge set should take
//the form "{<edge>,<edge>,...,<edge>}", where <edge> is a two digit integer representing the
//edge. For example "{01, 32, 37}" or the empty set "{}". The two digits representing the
//edge should be between 0 and 2^g.Dim-1 (inclusive), and differ by precisely one bit in
//their binary representations. Whitespaces either side of the <edge> sequences are
//ignored. The function returns true if it succeeds, and false otherwise. The last character
//that was read (but not yet interpreted) should be passed to the function via 'c'. When the
//function returns 'c' will hold the last character read by the function.
bool ReadHypercube(istream& in, CGraph& g, char& c);

//This function is used in parsing the input file. It is virtually identical to
//ReadHypercube() the only difference being that it checks that edges that are in the
//direction of dimension 0 aren't defined as blue.
bool ReadPartialHypercube(istream& in, CGraph& g, char& c);

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in a linear combination of flags and store it in Term.Basis[basisIndex][]. The
//function assumes memory has already been allocated for Term.Basis[][]. It also assumes
//Term.noOfFlags has been set and uses this to verify the flags read in are valid. The linear
//combination of flags should take the form
//"<Fraction>(<Flag>)<+ or -><Fraction>(<Flag>)<+ or ->...".
//For example "1/2(F1)-4/3(F2)+2/3(F5)+1/7(F6)". An ErrorOverflow object may be thrown if an
//integer that is read is too large to be stored.
//The function returns 0 if it succeeds,
//                     1 if the input is incorrectly formatted,
//                     2 if a flag index does not lie in [1,Term.noOfFlags],
//                     3 if a coefficient causes a division by zero.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadBasis(istream& in, CTermInfo& Term, long basisIndex, char& c);

//This function parses the input file given by filename. It initializes, and where
//appropriate allocates memory, for the global variables dimOfH, noOfForbiddenGraphs,
//ForbiddenGraph[], bForbidOnlyInducedSubcubes, noOfTerms, and Term[]. It returns true if it
//succeeds and false if an error occurred. It makes use of the functions NumberOfDigits(),
//ReadChar(), IsWhitespace(), RemoveWhitespace(), ReadRepeatingChar(), CheckString(),
//ReadBool(), ReadLargeInteger(), ReadLong(), ReadHypercube(), ReadPartialHypercube(), and
//ReadBasis().
bool ReadDataFile(const char* filename);

//Returns true if all matrices in Term[] are positive semidefinite (psd). The function
//assumes Term[] and noOfTerms have been initialized. A bad_alloc or ErrorOverflow object may
//be thrown.
bool IsPSD();

//Returns true if the binary represetation of i and j differ by precisely one bit. Expects i
//and j to be non-negative and less than 2^4.
bool IsAnEdge(long i, long j);

//Returns the number of blue edges in the hypercube g.
long NumberOfEdges(CGraph& g);

//Returns true if g1 and g2 are of the same dimension and have identically coloured edges.
bool IsCopy(CGraph& g1, CGraph& g2);

//If bInduced = false, IsSubcube() returns true if gSub is a subcube of gSuper.
//If bInduced = true,  IsSubcube() returns true if gSub is an induced subcube of gSuper.
//Assumes Iso[][] has been initialized.
bool IsSubcube(CGraph& gSub, CGraph& gSuper, bool bInduced);

//Each blue edge set can be assigned a unique integer. FindMinIso() creates gOut a graph with
//the property that the flag (gOut, dimOfType) is isomorphic to the flag (gIn, dimOfType) and
//has the smallest integer associated with its blue edge set out of all such graphs. This
//function is used by GenerateH() to avoid storing isomorphic copies of graphs, and by
//CalculateDensity() to speed up searching through lists of flags. In order for GenerateH()
//to function correctly the way FindMinIso() constructs the integer representing the blue
//edge set is important. The function assumes Iso[][] has been initialized.
void FindMinIso(CGraph gIn, CGraph& gOut, long dimOfType);

//Generates 'H' a linked list representing $\mathcal{H}$ the family of admissible hypercubes
//of dimension dimOfH. The function assumes dimOfH, ForbiddenGraph[], noOfForbiddenGraphs,
//and bForbidOnlyInducedSubcubes, have been initialized. A bad_alloc object may be thrown.
void GenerateH();

//Displays 'Density' as both a fraction and a decimal. This function is used by
//CalculateDensity() to display an upper bound of the Turan density. It may throw an
//ErrorOverflow object.
void DisplayDensity(CLargeFraction Density);

//Calculates then displays the upper bound of the Turan density. The function assumes
//Iso[][], Term[], noOfTerms, H, and dimOfH have been initialized. To save memory the
//function modifies Term[]. A bad_alloc or ErrorOverflow object may be thrown.
void CalculateDensity();

//The main function. Expects argc to be 2, argv[0] to be the name of the executable and
//argv[1] to be the name of the input file.
int main(int argc, char* argv[]);

//*** Function definitions. ***

//The default constructor, sets the large integer to 0.
CLargeInt::CLargeInt()
{
    Size      = 0;
    bPositive = true;

    return;
}

//Allows an unsigned int to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(unsigned int input)
{
    Assign(input);
    return;
}

//Allows an int to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(int input)
{
    unsigned long temp;

    if(input>=0)
        Assign(input);
    else
    {
        //Call Assign() on -input.

        //-input may be 2147483648 which could cause an overflow. To avoid this situation we
        //cast -(input+1) to an unsigned long then add one.
        input++;
        temp = -input;
        temp++;

        Assign(temp);
        bPositive = false;
    }

    return;
}

//Allows an unsigned long to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(unsigned long input)
{
    Assign(input);
    return;
}

//Allows a long to be automatically cast into a CLargeInt object. It may throw an
//ErrorOverflow object.
CLargeInt::CLargeInt(long input)
{
    unsigned long temp;

    if(input>=0)
        Assign(input);
    else
    {
        //Call Assign() on -input.

        //-input may be 2147483648 which could cause an overflow. To avoid this situation we
        //cast -(input+1) to an unsigned long then add one.
        input++;
        temp = -input;
        temp++;

        Assign(temp);
        bPositive = false;
    }

    return;
}

//The copy constructor.
CLargeInt::CLargeInt(const CLargeInt& input)
{
    long i;
    
    //Check if we are trying to copy the object to itself.
    if(this==&input)
        return;

    Size      = input.Size;
    bPositive = input.bPositive;
    
    //We do not need to copy all of Data[].
    for(i=0;i<Size;i++)
        Data[i] = input.Data[i];

    return;
}

//The assignment operator.
CLargeInt& CLargeInt::operator=(const CLargeInt& input)
{
    long i;

    //Check if we are trying to assign the object to itself.
    if(this==&input)
        return *this;

    Size      = input.Size;
    bPositive = input.bPositive;
    
    //We do not need to copy all of Data[].
    for(i=0;i<Size;i++)
        Data[i] = input.Data[i];

    return *this;
}

//The + unary operator. Used to evaluate +A, when A is a CLargeInt object.
const CLargeInt CLargeInt::operator+() const
{
    return *this;
}

//The - unary operator. Used to evaluate -A, when A is a CLargeInt object.
const CLargeInt CLargeInt::operator-() const
{
    CLargeInt output = *this;
    
    if(output.Size!=0)
        output.bPositive = !output.bPositive;
    
    return output;
}

//The + arithmetic operator. Returns A+B. It may throw an ErrorOverflow object.
const CLargeInt operator+(const CLargeInt& A, const CLargeInt& B)
{
    long      i;
    long      sum, carryOver;
    CLargeInt output;

    //Deal with A=0 or B=0 as a special case.
    if(A.Size==0)
        return B;

    if(B.Size==0)
        return A;

    //A!=0 and B!=0.
    if(A.bPositive==B.bPositive)
    {
        //Add the magnitudes of A and B.
        output.bPositive = A.bPositive;

        //output will take up max{A.Size,B.Size}+{1 or 0} bytes. Provisionally set the size.
        if(A.Size>=B.Size)
            output.Size = A.Size;
        else
            output.Size = B.Size;

        //Do the addition byte by byte.
        carryOver = 0;
        for(i=0;i<output.Size;i++)
        {
            sum = carryOver;

            if(i<A.Size)
                sum += A.Data[i];

            if(i<B.Size)
                sum += B.Data[i];
            
            output.Data[i] = sum%256;
            carryOver      = sum/256;
        }

        if(carryOver!=0)
        {
            if(output.Size>=LI_MAX)
                throw ErrorOverflow(); //Overflow occured.

            output.Data[output.Size] = carryOver;
            output.Size++;
        }

        return output;
    }
    else
    {
        //Find the difference between the magnitudes of A and B.

        //If A.Size==B.Size assume |A|>=|B|.
        if(A.Size>=B.Size)
        {
            output.bPositive = A.bPositive;
            output.Size      = A.Size;

            //Do the subtraction of B from A, byte by byte.
            carryOver = 0;
            for(i=0;i<output.Size;i++)
            {
                sum = carryOver;

                if(i<A.Size)
                    sum += A.Data[i];

                if(i<B.Size)
                    sum -= B.Data[i];
                            
                if(sum>=0)
                {
                    output.Data[i] = sum;
                    carryOver      = 0;
                }
                else
                {
                    output.Data[i] = 256+sum;
                    carryOver      = -1;
                }
            }

            if(carryOver==0)
            {
                //Remove leading zeros.
                while(true)
                {
                    if(output.Size==0)
                    {
                        output.bPositive = true;
                        return output;
                    }

                    if(output.Data[output.Size-1]!=0)
                        return output;

                    output.Size--;
                }
            }

            //A.Size==B.Size but |A|<|B|. 
        }

        //A.Size<B.Size or (A.Size==B.Size and carryOver!=0) => |A|<|B|
        output.bPositive = B.bPositive;
        output.Size      = B.Size;

        //Do the subtraction of A from B, byte by byte.
        carryOver = 0;
        for(i=0;i<output.Size;i++)
        {
            sum = carryOver;

            if(i<A.Size)
                sum -= A.Data[i];

            if(i<B.Size)
                sum += B.Data[i];
                        
            if(sum>=0)
            {
                output.Data[i] = sum;
                carryOver      = 0;
            }
            else
            {
                output.Data[i] = 256+sum;
                carryOver      = -1;
            }
        }

        //Remove leading zeros.
        while(true)
        {
            if(output.Size==0)
            {
                output.bPositive = true;
                return output;
            }

            if(output.Data[output.Size-1]!=0)
                return output;

            output.Size--;
        }
    }
}

//The - arithmetic operator. Returns A-B. It may throw an ErrorOverflow object.
const CLargeInt operator-(const CLargeInt& A, const CLargeInt& B)
{
    return A+(-B);
}

//The * arithmetic operator. Returns A*B. It may throw an ErrorOverflow object.
const CLargeInt operator*(const CLargeInt& A, const CLargeInt& B)
{
    long      i, j, k;
    long      sum, carryOver;
    CLargeInt output;

    //Deal with A=0 or B=0 as a special case.
    if(A.Size==0)
        return A;
    
    if(B.Size==0)
        return B;
    
    //A!=0 and B!=0.

    //Calculate the sign of A*B.
    if(A.bPositive==B.bPositive)
        output.bPositive = true;
    else
        output.bPositive = false;

    //output will take up A.Size+B.Size-{1 or 0} bytes. Provisionally set the size.
    if(A.Size+B.Size-1>LI_MAX)
        throw ErrorOverflow(); //Overflow will occur.

    output.Size = A.Size+B.Size-1;

    //Initialize output to 0.
    for(i=0;i<output.Size;i++)
        output.Data[i] = 0;
        
    //Multiply byte by byte.
    for(i=0;i<A.Size;i++)
    for(j=0;j<B.Size;j++)
    {
        carryOver = A.Data[i]*B.Data[j];
        
        //Add carryOver*(256^(i+j)) to output.

        if(carryOver==0)
            continue;

        //Do the addition byte by byte.
        for(k=i+j;k<output.Size;k++)
        {
            sum = output.Data[k]+carryOver;
            
            output.Data[k] = sum%256;
            carryOver      = sum/256;

            if(carryOver==0)
                break;
        }

        if(carryOver!=0)
        {
            if(output.Size>=LI_MAX)
                throw ErrorOverflow();

            output.Data[output.Size] = carryOver;
            output.Size++;
        }
    }

    return output;
}

//The / arithmetic operator. Returns A/B where / is integer division (see Divide() for a more
//precise definition of /). If B=0 an ErrorDivisionByZero object is thrown.
const CLargeInt operator/(const CLargeInt& A, const CLargeInt& B)
{
    CLargeInt output, Temp;

    CLargeInt::Divide(A,B,output,Temp);
    
    return output;
}

//The % arithmetic operator. Returns A%B (see Divide() for a more precise definition of %).
//If B=0 an ErrorDivisionByZero object is thrown.
const CLargeInt operator%(const CLargeInt& A, const CLargeInt& B)
{
    CLargeInt output, Temp;

    CLargeInt::Divide(A,B,Temp,output);
    
    return output;
}

//Returns (A==B).
const bool operator==(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)==0);
}

//Returns (A!=B).
const bool operator!=(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)!=0);
}

//Returns (A<B).
const bool operator<(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)==-1);
}

//Returns (A<=B).
const bool operator<=(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)!=1);
}

//Returns (A>B).
const bool operator>(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)==1);
}

//Returns (A>=B).
const bool operator>=(const CLargeInt& A, const CLargeInt& B)
{
    return (CLargeInt::Compare(A,B)!=-1);
}

//Used to convert the CLargeInt object into a long. If the value stored in the object is
//larger than what can be stored in a long variable it throws an ErrorOverflow object.
long CLargeInt::ConvertToLong() const
{
    long i;
    long max, min;
    long result;
    
    //Check if overflow occurs.
    if(Size>=sizeof(long))
    {
        //max =  2^{8*sizeof(long)-1} - 1,
        //min = -2^{8*sizeof(long)-1}.
        //To avoid overflow, we define them as follows:
        max  = (1L<<(8*sizeof(long)-2))-1;
        max += 1L<<(8*sizeof(long)-2);
        min  = -max;
        min -= 1;

        if(*this<min || max<*this)
            throw ErrorOverflow();
    }

    //Convert the object into a long.
    result = 0;
    for(i=0;i<sizeof(long) && i<Size;i++)
    {
        if(bPositive==true)
            result += Data[i]<<(8*i);
        else
            result -= Data[i]<<(8*i);
    }
    
    return result;
}

//Used by constructors to convert the fundamental integral data types to CLargeInt objects.
//It may throw an ErrorOverflow object but only if LI_MAX < sizeof(unsigned long),
//(sizeof(unsigned long) = 4 usually).
void CLargeInt::Assign(unsigned long input)
{
    long i;

    Size      = 0;
    bPositive = true;

    if(input==0)
        return;

    //Initialize Data[] so it equals input.
    for(i=0;i<sizeof(unsigned long);i++)
    {
        //input!=0, fill in Data[i]. 
        
        if(i>=LI_MAX)
            throw ErrorOverflow();
        
        //Remove the least significant byte of input and store it in Data[i].
        Data[i] = input%256;
        input   = input/256;

        if(input==0)
        {
            Size = i+1;
            return;
        }
    }

    return;
}

//Used by the comparison operators to compare two large integers A, B.
//Returns -1 if A < B,
//         0 if A = B,
//         1 if A > B.
long CLargeInt::Compare(const CLargeInt& A, const CLargeInt& B)
{
    long i;
    
    if(A.bPositive!=B.bPositive)
    {
        if(A.bPositive==true)
            return 1;  //A >= 0 > B.
        else
            return -1; //A < 0 <= B.
    }

    //A and B have the same sign.

    if(A.Size!=B.Size)
    {
        if((A.bPositive==true  && A.Size>B.Size)
        || (A.bPositive==false && A.Size<B.Size))
            return 1;  //A > B.
        else
            return -1; //A < B.
    }

    //A.Size = B.Size and A.bPositive = B.bPositive.
    
    //Check the magnitude of the integers, beginning with the most significant byte. 
    for(i=A.Size-1;i>=0;i--)
    {
        if(A.Data[i]>B.Data[i])
        {
            if(A.bPositive==true)
                return 1;  //A > B.
            else
                return -1; //A < B.
        }

        if(A.Data[i]<B.Data[i])
        {
            if(A.bPositive==true)
                return -1; //A < B.
            else
                return 1;  //A > B.
        }

        //A.Data[i] = B.Data[i]. Check the next most significant byte.
    }

    return 0; //A = B.
}

//Used by the integer division operators / and %. Define |input| to be the magnitude of
//input, and sign(input) to be +1 if input>=0 and -1 if input<0. The function calculates
//outputQ, and outputR as follows:
//outputQ = sign(inputN)*sign(inputD)*(|inputN|/|inputD|), where '/' is integer division,
//outputR = sign(inputN)*(|inputN|%|inputD|).
//The choice of signs for outputQ and outputR were chosen so that inputN = inputD * 
//outputQ + outputR. If inputD = 0 an ErrorDivisionByZero class is thrown. The function
//assumes outputQ resides in a different address to inputN, inputD, and outputR. It also
//assumes outputR resides in a different address to inputN, inputD, and outputQ.
void CLargeInt::Divide(const CLargeInt& inputN, const CLargeInt& inputD,
                       CLargeInt& outputQ, CLargeInt& outputR)
{
    long i, j;
    long sum, carryOver;
    bool bSubtractD;
    long bitD, bitN;
    long nBit, nByte;
    long rBit, rByte;
    long overflowByte;

    //Deal with inputN=0 and inputD=0 as a special case.
    if(inputD.Size==0)
        throw ErrorDivisionByZero();
    
    if(inputN.Size==0)
    {
        outputQ = 0;
        outputR = 0;
        return;
    }

    //We will do the division via the long division method in binary.

    //Find the leading bit of inputD.
    j = inputD.Data[inputD.Size-1];
    for(i=7;i>=0;i--)
    {
        if((j>>i)%2==1)
            break;
    }

    bitD = i;
        
    //Find the leading bit of inputN.
    j = inputN.Data[inputN.Size-1];
    for(i=7;i>=0;i--)
    {
        if((j>>i)%2==1)
            break;
    }

    bitN = i;

    //Check if |inputD|>|inputN| obviously holds.
    if(inputD.Size>inputN.Size || (inputD.Size==inputN.Size && bitD>bitN))
    {
        outputQ = 0;
        outputR = inputN;
        return;
    }
    
    //|inputN| is stored in at least as many bits as |inputD|.

    //|inputD| is stored in "(inputD.Size-1)*8+bitD+1" bits. Fill outputR with the
    //"(inputD.Size-1)*8+bitD+1" most significant bits of inputN.
    outputR.Size = inputD.Size;

    for(i=0;i<outputR.Size;i++)
        outputR.Data[i] = 0;

    nBit  = bitN;
    nByte = inputN.Size-1;
    rBit  = bitD;
    rByte = inputD.Size-1;
    while(true)
    {
        //Copy bit.
        outputR.Data[rByte] |= ((inputN.Data[nByte]>>nBit)&1)<<rBit;

        //Move to next bit.
        rBit--;

        if(rBit==-1)
        {
            rBit = 7;
            rByte--;
        }

        if(rByte==-1)
            break;

        nBit--;

        if(nBit==-1)
        {
            nBit = 7;
            nByte--;
        }
    }

    //outputR has been initialized.

    //nBit and nByte hold the position of the last bit in inputN to be added to outputR. This
    //is also the most significant bit possible in outputQ.

    //Initialize outputQ.
    outputQ.Size = nByte+1;

    for(i=0;i<outputQ.Size;i++)
        outputQ.Data[i] = 0;
    
    //Calculate the value of the bits of outputQ.
    overflowByte = 0; //Used when outputR overflows.
    while(true)
    {
        //Calculate the value of the "nByte*8+nBit" bit in outputQ.

        //Check if |outputR| >= |inputD|. If it is we set the bit in outputQ to 1, and
        //subtract |inputD| from |outputR|.
        if(overflowByte!=0)
            bSubtractD = true; //|outputR| takes up more bytes than |inputD|.
        else
        {
            for(i=outputR.Size-1;i>=0;i--)
            {
                if(outputR.Data[i]>inputD.Data[i])
                {
                    bSubtractD = true;
                    break;
                }

                if(outputR.Data[i]<inputD.Data[i])
                {
                    bSubtractD = false;
                    break;
                }
            }
            
            if(i==-1)
                bSubtractD = true; //|outputR| = |inputD|.
        }
        
        if(bSubtractD==true)
        {
            //Subtract inputD from outputR.
            carryOver = 0;
            for(i=0;i<outputR.Size;i++)
            {
                sum = outputR.Data[i]-inputD.Data[i]+carryOver;
                
                if(sum>=0)
                {
                    outputR.Data[i] = sum;
                    carryOver       = 0;
                }
                else
                {
                    outputR.Data[i] = 256+sum;
                    carryOver       = -1;
                }
            }

            //Set the bit of outputQ to 1.
            outputQ.Data[nByte] |= 1<<nBit; 
        }

        if(nByte==0 && nBit==0)
            break; //Found all the bits of outputQ.

        //Move to the next bit.
        nBit--;

        if(nBit==-1)
        {
            nBit = 7;
            nByte--;
        }

        //Shift the bits of outputR to the left (by multiplying by 2) and append the
        //"nByte*8+nbit" bit from inputN to the end.
        carryOver = (inputN.Data[nByte]>>nBit)&1;
        for(i=0;i<outputR.Size;i++)
        {
            sum             = 2*outputR.Data[i]+carryOver;
            outputR.Data[i] = sum%256;
            carryOver       = sum/256;
        }
        
        overflowByte = carryOver;

        //Calculate the next bit of outputQ.
    }

    //outputR holds the magnitude of the remainder.

    //Calculate the signs of outputQ and outputR.
    if(inputN.bPositive==inputD.bPositive)
        outputQ.bPositive = true;
    else
        outputQ.bPositive = false;

    outputR.bPositive = inputN.bPositive;
    
    //Remove leading zeros.
    while(true)
    {
        if(outputQ.Size==0)
        {
            outputQ.bPositive = true;
            break;
        }

        if(outputQ.Data[outputQ.Size-1]!=0)
            break;

        outputQ.Size--;
    }

    while(true)
    {
        if(outputR.Size==0)
        {
            outputR.bPositive = true;
            break;
        }

        if(outputR.Data[outputR.Size-1]!=0)
            break;

        outputR.Size--;
    }

    return;
}

//Allows us to use << operator to output the CLargeInt object L to the screen or a file.
ostream& operator<<(ostream& out, const CLargeInt& L)
{
    long          i, n;
    unsigned char digit[3*LI_MAX];
    CLargeInt     Q, R;

    if(L==0)
    {
        out << "0";
        return out;
    }

    //Set Q to be the magnitude of L.
    if(L<0)
    {
        out << "-"; //Display the sign of the integer.
        Q = -L;
    }
    else
        Q = L;

    //Remove the least significant decimal digit of Q and store it in digit[].
    n = 0;
    while(Q!=0)
    {
        R = Q%10;
        Q = Q/10;
        
        digit[n] = R.ConvertToLong();
        n++;
    }
    
    //Display the digits of the integer.
    for(i=n-1;i>=0;i--)
        out << char('0'+digit[i]);

    return out;
}

//The default constructor, sets the fraction to 0.
CLargeFraction::CLargeFraction()
{
    N = 0;
    D = 1;
    return;
}

//Allows an unsigned int to be automatically cast into a CLargeFraction object. It may throw
//an ErrorOverflow object.
CLargeFraction::CLargeFraction(unsigned int input)
{
    N = input;
    D = 1;
    return;
}

//Allows an int to be automatically cast into a CLargeFraction object. It may throw an
//ErrorOverflow object.
CLargeFraction::CLargeFraction(int input)
{
    N = input;
    D = 1;
    return;
}

//Allows an unsigned long to be automatically cast into a CLargeFraction object. It may throw
//an ErrorOverflow object.
CLargeFraction::CLargeFraction(unsigned long input)
{
    N = input;
    D = 1;
    return;
}

//Allows a long to be automatically cast into a CLargeFraction object. It may throw an
//ErrorOverflow object.
CLargeFraction::CLargeFraction(long input)
{
    N = input;
    D = 1;
    return;
}

//Allows a CLargeInt object to be automatically cast into a CLargeFraction object.
CLargeFraction::CLargeFraction(const CLargeInt& input)
{
    N = input;
    D = 1;
    return;
}

//The + unary operator. Used to evaluate +A, when A is a CLargeFraction object. It may throw
//an ErrorDivisionByZero object.
const CLargeFraction CLargeFraction::operator+() const
{
    CLargeFraction output = *this;
    output.Simplify();
    return output;
}

//The - unary operator. Used to evaluate -A, when A is a CLargeFraction object. It may throw
//an ErrorDivisionByZero object.
const CLargeFraction CLargeFraction::operator-() const
{
    CLargeFraction output;

    output.N = -N;
    output.D = D;

    output.Simplify();
    return output;
}

//The + arithmetic operator. Returns A+B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator+(const CLargeFraction& A, const CLargeFraction& B)
{
    CLargeFraction output;

    output.N = A.N*B.D+B.N*A.D;
    output.D = A.D*B.D;

    output.Simplify();
    return output;
}

//The - arithmetic operator. Returns A-B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator-(const CLargeFraction& A, const CLargeFraction& B)
{
    return A+(-B);
}

//The * arithmetic operator. Returns A*B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator*(const CLargeFraction& A, const CLargeFraction& B)
{
    CLargeFraction output;

    output.N = A.N*B.N;
    output.D = A.D*B.D;
    
    output.Simplify();
    return output;
}

//The / arithmetic operator. Returns A/B. It may throw an ErrorOverflow or
//ErrorDivisionByZero object.
const CLargeFraction operator/(const CLargeFraction& A, const CLargeFraction& B)
{
    CLargeFraction output;

    if(B.D==0)
        throw ErrorDivisionByZero();

    output.N = A.N*B.D;
    output.D = B.N*A.D;
    
    output.Simplify();
    return output;
}

//Returns (A==B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator==(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)==0);
}

//Returns (A!=B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator!=(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)!=0);
}

//Returns (A<B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator<(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)==-1);
}

//Returns (A<=B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator<=(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)!=1);
}

//Returns (A>B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator>(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)==1);
}

//Returns (A>=B). It may throw an ErrorOverflow or ErrorDivisionByZero object.
const bool operator>=(const CLargeFraction& A, const CLargeFraction& B)
{
    return (CLargeFraction::Compare(A,B)!=-1);
}

//Removes any common factors between the numerator and the denominator and makes the
//denominator positive. It may throw an ErrorDivisionByZero object.
void CLargeFraction::Simplify()
{
    CLargeInt R1, R2, R3;

    if(D==0)
        throw ErrorDivisionByZero();

    if(N==0)
    {
        D = 1;
        return;
    }
    
    //Apply the Euclidean algorithm to determine the highest common factor.
    R1 = N;
    R2 = D;
    while(true)
    {
        R3 = R1%R2;

        if(R3==0)
            break; //R2 is the highest common factor.

        R1 = R2;
        R2 = R3;
    }
    
    //Divide by the highest common factor.
    N = N/R2;
    D = D/R2;

    //Make the denominator positive.
    if(D<0)
    {
        N = -N;
        D = -D;
    }

    return;
}

//Used by the comparison operators to compare two fractions A, B.
//Returns -1 if A < B,
//         0 if A = B,
//         1 if A > B.
//It may throw an ErrorOverflow or ErrorDivisionByZero object.
long CLargeFraction::Compare(const CLargeFraction& A, const CLargeFraction& B)
{
    long      result;
    CLargeInt L;

    if(A.D==0 || B.D==0)
        throw ErrorDivisionByZero();

    L = A.N*B.D-A.D*B.N;

    if(L==0)
        return 0; //A = B.

    if(L>0)
        result = 1; //A > B, if both A.D>0 and B.D>0.
    else
        result = -1;//A < B, if both A.D>0 and B.D>0.
    
    //Take the signs of A.D and B.D into account.
    if(A.D<0)
        result = -result;

    if(B.D<0)
        result = -result;

    return result;
}

//Allows us to use << operator to output the CLargeFraction object F to the screen or a file.
ostream& operator<<(ostream& out, const CLargeFraction& F)
{
    out << F.N << "/" << F.D;
    return out;
}

//Allows us to use << operator to output the CGraph object g to the screen or a file.
ostream& operator<<(ostream& out, const CGraph& g)
{
    long i, j;
    bool bFirst;

    //Display the number of vertices.
    out << "Dimension " << g.Dim << " : ";

    //Display the blue edges.
    out << "Blue edges = {";

    //Used to help us put the commas in the right place.
    bFirst = true;

    for(i=0;i<(1<<g.Dim);i++)
    for(j=0;j<i;j++)
    {
        if(IsAnEdge(i,j)==false)
            continue;

        if(g.C[j][i]==true)
        {
            //Display the commas that separate the edges.
            if(bFirst==false)
                out << ", ";
            else
                bFirst = false;
                
            //Display the edge ijk.
            out << ("0123456789abcdef"[j]) << ("0123456789abcdef"[i]);
        }
    }

    out << "}";

    return out;
}

//The constructor. Sets pHead=NULL to indicate the list is empty.
CLinkedList::CLinkedList()
{
    pHead = NULL;
    return;
}

//The destructor. Calls Free().
CLinkedList::~CLinkedList()
{
    Free();
    return;
}

//Used to destroy the list, and free any memory it has allocated.
void CLinkedList::Free()
{
    CListNode* pTemp;

    while(pHead!=NULL)
    {
        //Delete the first element in the list and set the second element as the new first
        //element.
        pTemp = pHead->pNext;
        delete pHead;
        pHead = pTemp;
    }

    return;
}

//Used to add a new graph to the start of the list. It will throw a bad_alloc object if there
//is not enough memory to add the new graph.
void CLinkedList::Add(CGraph& g)
{
    CListNode* pNew;

    pNew = new CListNode;

    pNew->g     = g;
    pNew->coeff = 0;
    pNew->pNext = pHead;
    pHead       = pNew; 

    return;
}

//Returns the number of nodes in the list.
long CLinkedList::Size()
{
    long       size;
    CListNode* pNode;

    size  = 0;
    pNode = pHead;
    while(pNode!=NULL)
    {
        size++;
        pNode = pNode->pNext;
    }

    return size;
}

//The default constructor, initializes pointers to NULL.
CTermInfo::CTermInfo()
{
    FlagList = NULL;
    Matrix   = NULL;
    Basis    = NULL;

    ConstraintGraph = NULL;
    ConstraintCoeff = NULL;

    return;
}

//The destructor. A wrapper for Free().
CTermInfo::~CTermInfo()
{
    Free();
    return;
}

//Deallocates memory.
void CTermInfo::Free()
{
    long i;

    delete[] FlagList;
    FlagList = NULL;

    if(Matrix!=NULL)
    {
        for(i=0;i<MatrixDim;i++)
            delete[] Matrix[i];

        delete[] Matrix;
        Matrix = NULL;
    }

    if(Basis!=NULL)
    {
        for(i=0;i<MatrixDim;i++)
            delete[] Basis[i];

        delete[] Basis;
        Basis = NULL;
    }

    delete[] ConstraintGraph;
    ConstraintGraph = NULL;

    delete[] ConstraintCoeff;
    ConstraintCoeff = NULL;

    return;
}

//Deallocates the memory allocated to H, ForbiddenGraph[], Term[], and Iso[][]. To deallocate
//the memory associated with Iso[][] it requires dimOfH to be set.
void Cleanup()
{
    long i;

    H.Free();

    delete[] ForbiddenGraph;
    ForbiddenGraph = NULL;

    delete[] Term;
    Term = NULL;

    if(Iso!=NULL)
    {
        for(i=0;i<Factorial[dimOfH];i++)
            delete[] Iso[i];

        delete[] Iso;
        Iso = NULL;
    }
    
    return;
}

//Allocates memory for Iso[][] and initializes it. The function assumes dimOfH has been set
//to a value between 1 and 4. Iso[][] is initialized to a dimOfH! by dimOfH array
//representing all permutations of {0,1,...,dimOfH-1}. Iso[p][n] will be the image of n under
//permutation p. Iso[][] will be ordered in such a way that {Iso[p][] : p<=r!} is the set of
//permutations in which only {0,1,..,r-1} are permuted and {r,...,dimOfH-1} are left in
//place. A bad_alloc object is thrown if memory allocation fails.
void InitIso()
{
    long i, j, k, p, n;

    //Allocate memory for Iso[][].
    Iso = new long*[Factorial[dimOfH]];

    for(i=0;i<Factorial[dimOfH];i++)
        Iso[i] = NULL;

    if(dimOfH==0)
        return;

    for(i=0;i<Factorial[dimOfH];i++)
        Iso[i] = new long[dimOfH];

    //Initialize Iso[][].

    //Set Iso[0][] to be the identity map.
    for(n=0;n<dimOfH;n++)
        Iso[0][n] = n;

    //p = number of permutations filled in.
    p = 1; 

    //Inductively build up Iso[][]:
    //Assume {Iso[k][] : k<=i!} are all permutations which permute {0,1,...,i-1} but leave
    //{i,i+1,...,dimOfH-1}. Generate new permutations by swapping i and j in Iso[k][], for
    //all j<i and k<=i!.
    for(i=1;i<dimOfH;i++)
    for(j=0;j<i;j++)
    for(k=0;k<Factorial[i];k++)
    {
        for(n=0;n<dimOfH;n++)
        {
            if(Iso[k][n]==i)
                Iso[p][n] = j;
            else
            if(Iso[k][n]==j)
                Iso[p][n] = i;
            else
                Iso[p][n] = Iso[k][n];
        }

        p++;
    }
    
    return;
}

//Calculates the number of characters needed to display 'n'. The function is used by
//ReadDataFile().
long NumberOfDigits(unsigned long n)
{
    long result = 0;

    if(n==0)
        return 1;

    while(n!=0)
    {
        result++;
        n /= 10;
    }

    return result;
}

//This function is used in parsing the input file. It reads one character from the file. If
//the end of the file is reached it returns '\0'. If the character is '#' it interprets this
//as the start of a comment. It will then skip over all characters until '\n','\r', or '\0'
//is encountered and returns that instead.
char ReadChar(istream& in)
{
    char c;

    in.get(c);

    //Check if the end of the file has been reached.
    if(in.eof()==true)
        return '\0';

    //Check if a comment has been encountered.
    if(c=='#')
    {
        //Remove the comment.
        while(true)
        {
            in.get(c);

            if(in.eof()==true)
                return '\0';

            if(c=='\n' || c=='\r' || c=='\0')
                return c;
        }
    }

    return c;
}

//This function is used in parsing the input file. It checks whether the character is a
//whitespace character (i.e. an end of line character, tab, or space).
bool IsWhitespace(char c)
{
    if(c==' ' || c=='\t' || c=='\n' || c=='\r')
        return true;

    return false;
}

//This function is used in parsing the input file. It discards whitespace characters until it
//reaches a non-whitespace character. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
void RemoveWhitespace(istream& in, char& c)
{
    while(IsWhitespace(c)==true)
        c = ReadChar(in);

    return;
}

//This function is used in parsing the input file. It continually removes the character
//'repeated' until a different character is encountered. 'repeated' must appear at least once
//otherwise the function returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadRepeatingChar(istream& in, char repeated, char& c)
{
    if(c!=repeated)
        return false;

    while(c==repeated)
        c = ReadChar(in);

    return true;
}

//This function is used in parsing the input file. Checks whether 'str[]' matches the
//characters in the istream. Ignores capitalization. Allows whitespaces in 'str[]' to be
//represented by one or more whitespaces in the istream. The last character that was read
//(but not yet interpreted) should be passed to the function via 'c'. When the function
//returns 'c' will hold the last character read by the function.
bool CheckString(istream& in, const char* str, char& c)
{
    long i;
    char s1, s2;

    i = 0;
    while(str[i]!='\0')
    {
        if(IsWhitespace(str[i])==true)
        {
            if(IsWhitespace(c)==false)
                return false;

            //Move to a non-whitespace character in the istream and str[].
            RemoveWhitespace(in,c);

            while(IsWhitespace(str[i])==true)
                i++;
        }
        else
        {
            //Ignore capitilizations.
            s1 = str[i];
            s2 = c;

            if('A'<=s1 && s1<='Z')
                s1 += 'a'-'A';

            if('A'<=s2 && s2<='Z')
                s2 += 'a'-'A';

            //Check if str[] matches the istream.
            if(s1!=s2)
                return false;

            c = ReadChar(in);
            i++;
        }
    }

    return true;
}

//This function is used in parsing the input file. It removes any whitespaces then reads in a
//boolean value and returns it via the variable 'b'. The function accepts "yes", "no", "y",
//"n", "true", or "false" as the boolean value (capitalization is ignored). If one of the
//listed boolean values is not encountered the function returns false, otherwise it returns
//true. The last character that was read (but not yet interpreted) should be passed to the
//function via 'c'. When the function returns 'c' will hold the last character read by the
//function.
bool ReadBool(istream& in, bool& b, char& c)
{
    b = false;

    RemoveWhitespace(in,c);

    //Check if input is "true".
    if(c=='t' || c=='T')
    {
        b = true;
        return CheckString(in,"true",c);
    }

    //Check if input is "false".
    if(c=='f' || c=='F')
    {
        b = false;
        return CheckString(in,"false",c);
    }

    //Check if input is "y" or "yes".
    if(c=='y' || c=='Y')
    {
        b = true;

        //Check if it is "yes".
        c = ReadChar(in);

        if(c=='e' || c=='E')
            return CheckString(in,"es",c);

        return true;
    }

    //Check if input is "n" or "no".
    if(c=='n' || c=='N')
    {
        b = false;

        //Check if it is "no".
        c = ReadChar(in);

        if(c=='o' || c=='O')
            c = ReadChar(in);

        return true;
    }

    //An unexpected character was encountered.
    return false;
}

//This function is used in parsing the input file. It reads in a CLargeInt value and returns
//it via the variable 'L'. It may throw an ErrorOverflow object if the integer is too large.
//The first character must be +,-,0-9. If the first character is + or - the next character
//must be one of 0-9 or a series of whitespaces followed by 0-9. No whitespaces are allowed
//between the numeric digits. If the function reads in an integer of this form successfully
//it returns true, otherwise it returns false. The last character that was read (but not yet
//interpreted) should be passed to the function via 'c'. When the function returns 'c' will
//hold the last character read by the function.
bool ReadLargeInteger(istream& in, CLargeInt& L, char& c)
{
    bool bPositive;
    bool bReadDigit;

    L = 0;

    //Check if the first character is +,-,0-9.
    if(c=='+')
    {
        bReadDigit = false;
        bPositive  = true;
    }
    else
    if(c=='-')
    {
        bReadDigit = false;
        bPositive  = false;
    }
    else
    if('0'<=c && c<='9')
    {
        L = c-'0';
        bReadDigit = true;
        bPositive  = true;
    }
    else
        return false;

    //If the first character was + or -, remove any whitespaces and read in the first digit.
    if(bReadDigit==false)
    {
        c = ReadChar(in);
        RemoveWhitespace(in,c);

        if('0'<=c && c<='9')
            L = c-'0';
        else
            return false;
    }
    
    //Read the remaining digits.
    while(true)
    {
        c = ReadChar(in);

        if('0'<=c && c<='9')
            L = 10*L+c-'0'; //May throw ErrorOverflow object.
        else
            break; //Reached the end of the integer.
    }

    if(bPositive==false)
        L = -L;

    return true;
}

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in "<str[]>:<integer>", e.g. "Dimension:3". The string 'str[]' is read in using
//CheckString(). The integer is read using ReadLargeInteger() and returned via 'output'. It
//allows optional whitespaces either side of the colon. It may throw an ErrorOverflow object
//if the integer is too large.
//The function returns 0 on success,
//                     1 if the input is unexpected,
//                     2 if the integer is too large to be stored in a long.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadLong(istream& in, const char* str, long& output, char& c)
{
    CLargeInt L;

    output = 0;
    
    RemoveWhitespace(in,c);

    if(CheckString(in,str,c)==false)
        return 1; //Unexpected input.

    RemoveWhitespace(in,c);
        
    if(c!=':')
        return 1; //Unexpected input.

    c = ReadChar(in);
    RemoveWhitespace(in,c);

    if(ReadLargeInteger(in,L,c)==false)
        return 1; //Unexpected input.

    try
    {
        output = L.ConvertToLong();
    }
    catch(ErrorOverflow& e)
    {
        return 2; //L is too large for 'output'.
    }

    return 0; //Success.
}

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in the blue edge set of a edge-coloured hypercube. The function assumes g.Dim has been
//set and is at most 4. It uses g.Dim to verify the edges are valid. The edge set should take
//the form "{<edge>,<edge>,...,<edge>}", where <edge> is a two digit integer representing the
//edge. For example "{01, 32, 37}" or the empty set "{}". The two digits representing the
//edge should be between 0 and 2^g.Dim-1 (inclusive), and differ by precisely one bit in
//their binary representations. Whitespaces either side of the <edge> sequences are
//ignored. The function returns true if it succeeds, and false otherwise. The last character
//that was read (but not yet interpreted) should be passed to the function via 'c'. When the
//function returns 'c' will hold the last character read by the function.
bool ReadHypercube(istream& in, CGraph& g, char& c)
{
    long i, j;

    //Initialize the edge colours.
    for(i=0;i<16;i++)
    for(j=0;j<16;j++)
        g.C[i][j] = false;
    
    //The first non-whitespace character should be '{'.
    RemoveWhitespace(in,c);

    if(c!='{')
        return false;

    c = ReadChar(in);
    RemoveWhitespace(in,c);

    //Check for empty edge set
    if(c=='}')
    {
        c = ReadChar(in);
        return true;
    }

    while(true)
    {
        //Read edge.
        if('0'<=c && c<='9')
            i = c-'0';
        else
        if('a'<=c && c<='f')
            i = 10+c-'a';
        else
        if('A'<=c && c<='F')
            i = 10+c-'A';
        else
            return false;

        c = ReadChar(in);

        if('0'<=c && c<='9')
            j = c-'0';
        else
        if('a'<=c && c<='f')
            j = 10+c-'a';
        else
        if('A'<=c && c<='F')
            j = 10+c-'A';
        else
            return false;

        c = ReadChar(in);
                
        //Check ij is a valid edge.
        if(i>=(1<<g.Dim) || j>=(1<<g.Dim))
            return false;

        if(IsAnEdge(i,j)==false)
            return false;
        
        //Set the edge.
        g.C[i][j] = true;
        g.C[j][i] = true;

        //The next non-whitespace character should be '}' or ','.
        RemoveWhitespace(in,c);
        
        if(c=='}')
        {
            c = ReadChar(in);
            return true;
        }

        if(c!=',')
            return false;

        c = ReadChar(in);
        RemoveWhitespace(in,c);
    }
}

//This function is used in parsing the input file. It is virtually identical to
//ReadHypercube() the only difference being that it checks that edges that are in the
//direction of dimension 0 aren't defined as blue.
bool ReadPartialHypercube(istream& in, CGraph& g, char& c)
{
    long i, j;

    if(ReadHypercube(in,g,c)==false)
        return false;

    for(i=0;i<(1<<g.Dim);i++)
    for(j=0;j<i;j++)
        if(g.C[i][j]==true && (i^j)==1)
            return false;

    return true;
}

//This function is used in parsing the input file. It is virtually identical to
//ReadHypercube() the only difference being that it checks that edges that are in the
//directions of dimensions 0 and 1 aren't defined as blue.
bool ReadConstraintHypercube(istream& in, CGraph& g, char& c)
{
    long i, j;

    if(ReadHypercube(in,g,c)==false)
        return false;

    for(i=0;i<(1<<g.Dim);i++)
    for(j=0;j<i;j++)
        if(g.C[i][j]==true && ((i^j)==1 || (i^j)==2))
            return false;

    return true;
}

//This function is used in parsing the input file. It removes any whitespaces then tries to
//read in a linear combination of flags and store it in Term.Basis[basisIndex][]. The
//function assumes memory has already been allocated for Term.Basis[][]. It also assumes
//Term.noOfFlags has been set and uses this to verify the flags read in are valid. The linear
//combination of flags should take the form
//"<Fraction>(<Flag>)<+ or -><Fraction>(<Flag>)<+ or ->...".
//For example "1/2(F1)-4/3(F2)+2/3(F5)+1/7(F6)". An ErrorOverflow object may be thrown if an
//integer that is read is too large to be stored.
//The function returns 0 if it succeeds,
//                     1 if the input is incorrectly formatted,
//                     2 if a flag index does not lie in [1,Term.noOfFlags],
//                     3 if a coefficient causes a division by zero.
//The last character that was read (but not yet interpreted) should be passed to the function
//via 'c'. When the function returns 'c' will hold the last character read by the function.
long ReadBasis(istream& in, CTermInfo& Term, long basisIndex, char& c)
{
    long           i;
    bool           bFirstTerm;
    CLargeInt      L;
    CLargeFraction Frac;
    long           index;
    
    //Zero out basis.
    for(i=0;i<Term.noOfFlags;i++)
        Term.Basis[basisIndex][i] = 0;

    //bFirstTerm keeps track of whether we are reading in the first term of the linear
    //combination.
    bFirstTerm = true;
    while(true)
    {
        RemoveWhitespace(in,c);

        //Check if the linear combination has ended.
        if(bFirstTerm==true)
        {
            if(c!='+' && c!='-' && c!='(' && (c<'0' || '9'<c))
                break; //Linear combination is "empty".
        }
        else
        {
            //bFirstTerm = false, hence we have read something that looks like "...(F2)". The
            //next character should be + or - if there is another term we have yet to read.
            if(c!='+' && c!='-')
                break;
        }

        //Assume the next term has a coefficient of 1.
        Frac = 1;

        if(bFirstTerm==false)
        {
            //Read the + or - that separates the terms.
            if(c=='-')
                Frac = -Frac;

            c = ReadChar(in);
            RemoveWhitespace(in,c);
        }

        //The term starts with +, -, (, or 0-9.

        if(c=='+' || c=='-')
        {
            if(c=='-')
                Frac = -Frac;

            c = ReadChar(in);
            RemoveWhitespace(in,c);

            //The next character could be ( or 0-9. E.g. "-(F1)...", or "-3(F1)...".
            if(c!='(' && (c<'0' || '9'<c))
                return 1; //Incorrect format.
        }

        if('0'<=c && c<='9')
        {
            //Read the integer coefficient.
            if(ReadLargeInteger(in,L,c)==false)
                return 1; //Incorrect format.

            Frac = Frac*L;

            RemoveWhitespace(in,c);

            //The next character could be / or (. E.g. "3(F1)..." or "3/2(F1)...".
            if(c=='/')
            {
                c = ReadChar(in);
                RemoveWhitespace(in,c);

                if(ReadLargeInteger(in,L,c)==false)
                    return 1; //Incorrect format.

                if(L==0)
                    return 3; //Division by zero.

                Frac = Frac/L;

                RemoveWhitespace(in,c);
            }

            //The next character should be (.
        }

        if(c!='(')
            return 1; //Incorrect format.

        c = ReadChar(in);
        RemoveWhitespace(in,c);

        //Read the flag.
        if(CheckString(in,"F",c)==false)
            return 1; //Incorrect format.

        if(c=='+')
            return 1; //Incorrect format.

        if(ReadLargeInteger(in,L,c)==false)
            return 1; //Incorrect format.

        if(L<1 || Term.noOfFlags<L)
            return 2; //Flag index was out of bounds.

        index = L.ConvertToLong();

        Term.Basis[basisIndex][index-1] = Term.Basis[basisIndex][index-1]+Frac;

        RemoveWhitespace(in,c);

        if(c!=')')
            return 1; //Incorrect format.

        c = ReadChar(in);

        bFirstTerm = false;
    }

    return 0; //Finished successfully.
}

//This function parses the input file given by filename. It initializes, and where
//appropriate allocates memory, for the global variables dimOfH, noOfForbiddenGraphs,
//ForbiddenGraph[], bForbidOnlyInducedSubcubes, noOfTerms, and Term[]. It returns true if it
//succeeds and false if an error occurred. It makes use of the functions NumberOfDigits(),
//ReadChar(), IsWhitespace(), RemoveWhitespace(), ReadRepeatingChar(), CheckString(),
//ReadBool(), ReadLargeInteger(), ReadLong(), ReadHypercube(), ReadPartialHypercube(), and
//ReadBasis().
bool ReadDataFile(const char* filename)
{
    long      i, j, n, r;
    long      row, col;
    long      nTerm, nFlag, nBasis, nCons;
    ifstream  FileIn;
    char      c;
    CLargeInt L;

    cout << "Reading the data file....." << endl;
    
    FileIn.open(filename);

    if(FileIn.good()==false)
    {
        cout << endl;
        cout << "*** ERROR: Cannot open the file. ***" << endl;
        cout << endl;
        return false;
    }
    
    try
    {
        c = ReadChar(FileIn);

        //Check Program.
        {
            RemoveWhitespace(FileIn,c);

            if(CheckString(FileIn,"Program",c)==false)
                throw "0:Expected to read \"Program : PartialHypercubeEdgeDensityChecker\".";

            RemoveWhitespace(FileIn,c);
        
            if(c!=':')
                throw "0:Expected to read \"Program : PartialHypercubeEdgeDensityChecker\".";

            c = ReadChar(FileIn);
            RemoveWhitespace(FileIn,c);
        
            if(CheckString(FileIn,"PartialHypercubeEdgeDensityChecker",c)==false)
                throw "0:Expected to read \"Program : PartialHypercubeEdgeDensityChecker\".";

            cout << endl;
            cout << "Program                         : PartialHypercubeEdgeDensityChecker";
            cout << endl;
        }
        
        //Read dimOfH.
        {
            r = ReadLong(FileIn,"Dimension of partial subcubes H",dimOfH,c);
            
            if(r!=0 || dimOfH<2 || 4<dimOfH)
                throw "0:Expected to read \"Dimension of partial subcubes H : "
                      "<An integer in [2,4]>\".";
            
            cout << "Dimension of partial subcubes H : " << dimOfH << endl;
        }

        //Read noOfForbiddenGraphs.
        {
            r = ReadLong(FileIn,"Number of forbidden hypercubes",noOfForbiddenGraphs,c);
            
            if(r==2)
                throw "1:";

            if(r!=0 || noOfForbiddenGraphs<1)
                throw "0:Expected to read \"Number of forbidden hypercubes : "
                      "<A positive integer>\".";

            cout << "Number of forbidden hypercubes  : " << noOfForbiddenGraphs << endl;
            
            ForbiddenGraph = new CGraph[noOfForbiddenGraphs];
        }

        //Read ForbiddenGraph[].
        {
            //Read "Forbidden graphs :".
            RemoveWhitespace(FileIn,c);

            if(CheckString(FileIn,"Forbidden hypercubes",c)==false)
                throw "0:Expected to read \"Forbidden hypercubes : "
                      "<A list of hypercubes>\".";

            RemoveWhitespace(FileIn,c);
        
            if(c!=':')
                throw "0:Expected to read \"Forbidden hypercubes : "
                      "<A list of hypercubes>\".";

            c = ReadChar(FileIn);

            cout << "Forbidden hypercubes            :" << endl;

            //Read the graphs.
            for(i=0;i<noOfForbiddenGraphs;i++)
            {
                RemoveWhitespace(FileIn,c);

                //Ignore the character if it is ','.
                if(i!=0 && c==',')
                    c = ReadChar(FileIn);

                RemoveWhitespace(FileIn,c);

                //Read the dimension.
                if(ReadLargeInteger(FileIn,L,c)==false)
                    throw "2:";

                try
                {
                    ForbiddenGraph[i].Dim = L.ConvertToLong();
                }
                catch(ErrorOverflow& e)
                {
                    throw "2:";
                }

                if(ForbiddenGraph[i].Dim>3 || ForbiddenGraph[i].Dim<0)
                    throw "2:";

                RemoveWhitespace(FileIn,c);
        
                if(c!=':')
                    throw "2:";

                //Read the edge set.
                c = ReadChar(FileIn);

                if(ReadHypercube(FileIn,ForbiddenGraph[i],c)==false)
                    throw "2:";
                
                cout << ForbiddenGraph[i] << endl;
            }
        }

        //Read bForbidOnlyInducedSubcubes.
        {
            bForbidOnlyInducedSubcubes = false;

            RemoveWhitespace(FileIn,c);
            if(c=='F' || c=='f')
            {
                if(CheckString(FileIn,"Forbid only induced subcubes",c)==false)
                    throw "0:Expected to read \"Forbid only induced subcubes : "
                          "<yes or no>\".";

                RemoveWhitespace(FileIn,c);
        
                if(c!=':')
                    throw "0:Expected to read \"Forbid only induced subcubes : "
                          "<yes or no>\".";

                c = ReadChar(FileIn);
            
                if(ReadBool(FileIn,bForbidOnlyInducedSubcubes,c)==false)
                    throw "0:Expected to read \"Forbid only induced subcubes : "
                          "<yes or no>\".";

                cout << "Forbid induced subcubes        : ";
                cout << (bForbidOnlyInducedSubcubes?"yes":"no") << endl;
            }
        }

        //Read noOfTerms.
        {
            r = ReadLong(FileIn,"Number of terms",noOfTerms,c);
            
            if((r==0 && noOfTerms<0) || r==1)
                throw "0:Expected to read \"Number of terms : <A non-negative integer>\".";

            if(r==2)
                throw "1:";

            cout << "Number of terms                 : " << noOfTerms << endl;
            
            if(noOfTerms==0)
            {
                cout << endl;
                cout << "Finished reading the data file." << endl;
                cout << endl;

                FileIn.close();
                return true;
            }

            //Allocate memory for the term data.
            Term = new CTermInfo[noOfTerms];
        }

        cout << endl;

        try
        {
            //Read the Term[] data.
            for(nTerm=1;nTerm<=noOfTerms;nTerm++)
            {
                //Read the header e.g. "--- Term 1 ---".
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the header." << flush;

                    RemoveWhitespace(FileIn,c);

                    if(ReadRepeatingChar(FileIn,'-',c)==false)
                        throw "3:";
            
                    RemoveWhitespace(FileIn,c);

                    if(CheckString(FileIn,"Term",c)==false)
                        throw "3:";

                    RemoveWhitespace(FileIn,c);

                    if(ReadLargeInteger(FileIn,L,c)==false)
                        throw "3:";

                    if(L!=nTerm)
                        throw "3:";
                
                    RemoveWhitespace(FileIn,c);

                    if(ReadRepeatingChar(FileIn,'-',c)==false)
                        throw "3:";
                }
                
                //Determine the type of term.
                {
                    RemoveWhitespace(FileIn,c);

                    if(c=='n' || c=='N')
                        Term[nTerm-1].bIsPSDTerm = false;
                    else
                    if(c=='D' || c=='d')
                        Term[nTerm-1].bIsPSDTerm = true;
                    else
                        throw "0:Expected to read \"Dimension of type\" or "
                              "\"Number of constraint hypercubes\".";
                }

                //Read the constraint type term.
                if(Term[nTerm-1].bIsPSDTerm==false)
                {
                    //Read the number of constraint graphs.
                    {
                        cout << "\rReading term " << nTerm << " : ";
                        cout << "Reading the number of constraints." << flush;

                        r = ReadLong(FileIn,"Number of constraint hypercubes",
                                     Term[nTerm-1].noOfConstraints,c);
                
                        if(r!=0 || Term[nTerm-1].noOfConstraints<0)
                            throw "0:Expected to read \"Number of constraint hypercubes : "
                                  "<A non-negative integer>\".";
                    }
                    
                    //Allocate memory for Term[nTerm-1].ConstraintGraph[] and
                    //Term[nTerm-1].ConstraintCoeff[].
                    {
                        cout << "\rReading term " << nTerm << " : ";
                        cout << "Allocating memory for the constraint information." << flush;

                        if(Term[nTerm-1].noOfConstraints>0)
                        {
                            Term[nTerm-1].ConstraintGraph = 
                                           new CGraph[Term[nTerm-1].noOfConstraints];
                            Term[nTerm-1].ConstraintCoeff = 
                                           new CLargeFraction[Term[nTerm-1].noOfConstraints];
                        }
                    }

                    //Read Term[nTerm-1].ConstraintGraph[].
                    {
                        cout << "\rReading term " << nTerm << " : ";
                        cout << "Reading the constraint hypercubes.               " << flush;

                        RemoveWhitespace(FileIn,c);
                
                        if(CheckString(FileIn,"Constraint hypercubes",c)==false)
                            throw "0:Expected to read \"Constraint hypercubes :\".";

                        RemoveWhitespace(FileIn,c);

                        if(c!=':')
                            throw "0:Expected to read \"Constraint hypercubes :\".";

                        c = ReadChar(FileIn);

                        cout << "\rReading term " << nTerm << " : ";
                        cout << "                                  ";

                        for(nCons=1;nCons<=Term[nTerm-1].noOfConstraints;nCons++)
                        {
                            cout << "\rReading term " << nTerm << " : ";
                            cout << "Reading hypercube " << nCons << "." << flush;

                            RemoveWhitespace(FileIn,c);

                            if(CheckString(FileIn,"C",c)==false)
                                throw "6:";

                            if(c=='+')
                                throw "6:";

                            if(ReadLargeInteger(FileIn,L,c)==false)
                                throw "6:";

                            if(L!=nCons)
                                throw "6:";

                            RemoveWhitespace(FileIn,c);

                            if(c!=':')
                                throw "6:";

                            c = ReadChar(FileIn);
                            RemoveWhitespace(FileIn,c);
                            
                            //Read the dimension.
                            Term[nTerm-1].ConstraintGraph[nCons-1].Dim = dimOfH;
                            
                            //Read the edge set.
                            if(ReadConstraintHypercube(FileIn,
                                            Term[nTerm-1].ConstraintGraph[nCons-1],c)==false)
                               throw "6:";
                        }

                        cout << "\rReading term " << nTerm << " : ";
                        cout << "                   ";
                        for(i=0;i<NumberOfDigits(Term[nTerm-1].noOfConstraints);i++)
                            cout << " ";
                    }

                    //Read Term[nTerm-1].ConstraintCoeff[].
                    {
                        cout << "\rReading term " << nTerm << " : ";
                        cout << "Reading coefficients." << flush;

                        RemoveWhitespace(FileIn,c);

                        if(CheckString(FileIn,"Constraint coefficients",c)==false)
                            throw "0:Expected to read \"Constraint coefficients :\".";

                        RemoveWhitespace(FileIn,c);

                        if(c!=':')
                            throw "0:Expected to read \"Constraint coefficients :\".";

                        c = ReadChar(FileIn);
                    
                        for(nCons=1;nCons<=Term[nTerm-1].noOfConstraints;nCons++)
                        {
                            cout << "\rReading term " << nTerm << " : ";
                            cout << "Reading coefficient " << nCons << "." << flush;

                            RemoveWhitespace(FileIn,c);

                            if(ReadLargeInteger(FileIn,L,c)==false)
                                throw "0:Expected to read a fraction.";

                            Term[nTerm-1].ConstraintCoeff[nCons-1] = L;

                            RemoveWhitespace(FileIn,c);

                            //Check if it is a fraction.
                            if(c=='/')
                            {
                                c = ReadChar(FileIn);
                                RemoveWhitespace(FileIn,c);

                                if(ReadLargeInteger(FileIn,L,c)==false)
                                    throw "0:Expected to read a fraction.";

                                if(L==0)
                                    throw "0:The denominator of the fraction is zero.";

                                Term[nTerm-1].ConstraintCoeff[nCons-1] =
                                    Term[nTerm-1].ConstraintCoeff[nCons-1]/L;
                            }
                        }

                        cout << "\rReading term " << nTerm << " : ";
                        cout << "                     ";
                        for(i=0;i<NumberOfDigits(Term[nTerm-1].noOfConstraints);i++)
                            cout << " ";
                    }
                    
                    continue;
                }

                //Read the positive semidefinite matrix type term.

                //Read Term[nTerm-1].Type.Dim.
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the dimension of the type." << flush;

                    r = ReadLong(FileIn,"Dimension of type",Term[nTerm-1].Type.Dim,c);
                
                    if(r!=0 || Term[nTerm-1].Type.Dim<1 || dimOfH<Term[nTerm-1].Type.Dim)
                        throw "0:Expected to read \"Dimension of type : "
                              "<An integer in [1,<Dimension of partial subcubes H>]>\".";

                    //Initialize the vertex colours of the type.
                    for(i=0;i<16;i++)
                    for(j=0;j<16;j++)
                        Term[nTerm-1].Type.C[i][j] = false;
                }

                //Read the dimension of the flags.
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the dimension of the flags." << flush;

                    //Temporarily store the dimension in 'n'.
                    r = ReadLong(FileIn,"Dimension of flags",n,c);
                    
                    if(r!=0 || 3<n || n<Term[nTerm-1].Type.Dim
                    || (dimOfH+Term[nTerm-1].Type.Dim)/2<n)
                        throw "0:Expected to read \"Dimension of flags : <An integer less\n"
                              "than 4 and in [<Dimension of type>, <Dimension of type +\n"
                              "Dimension of partial subcubes H>/2]>\".";
                }
                
                //Read Term[nTerm-1].noOfFlags.
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the number of flags.       " << flush;

                    r = ReadLong(FileIn,"Number of flags",Term[nTerm-1].noOfFlags,c);
                
                    if(r==2)
                        throw "1:";

                    if(r!=0 || Term[nTerm-1].noOfFlags<0)
                        throw "0:Expected to read \"Number of flags : "
                              "<A non-negative integer>\".";
                }
                
                //Allocate memory for Term[nTerm-1].FlagList[].
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Allocating memory for the flags." << flush;

                    if(0<Term[nTerm-1].noOfFlags)
                        Term[nTerm-1].FlagList = new CGraph[Term[nTerm-1].noOfFlags];
                }

                //Read Term[nTerm-1].MatrixDim.
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the dimension of the matrix." << flush;

                    r = ReadLong(FileIn,"Matrix dimension",Term[nTerm-1].MatrixDim,c);

                    if(r==2)
                        throw "1:";

                    if(r!=0 || Term[nTerm-1].MatrixDim<0)
                        throw "0:Expected to read \"Matrix dimension : "
                              "<A non-negative integer>\".";

                    if(Term[nTerm-1].noOfFlags==0 && Term[nTerm-1].MatrixDim>0)
                        throw "0:Expected the dimension to be 0, "
                              "as the number of flags is 0.";
                }
                
                //Allocate memory for Term[nTerm-1].Matrix[][] and Term[nTerm-1].Basis[][].
                if(Term[nTerm-1].MatrixDim>0)
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Allocating memory for the matrix.   " << flush;

                    Term[nTerm-1].Matrix = new CLargeFraction*[Term[nTerm-1].MatrixDim];

                    for(i=0;i<Term[nTerm-1].MatrixDim;i++)
                        Term[nTerm-1].Matrix[i] = NULL;

                    for(i=0;i<Term[nTerm-1].MatrixDim;i++)
                        Term[nTerm-1].Matrix[i] =
                            new CLargeFraction[Term[nTerm-1].MatrixDim];

                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Allocating memory for the basis. " << flush;

                    Term[nTerm-1].Basis = new CLargeFraction*[Term[nTerm-1].MatrixDim];

                    for(i=0;i<Term[nTerm-1].MatrixDim;i++)
                        Term[nTerm-1].Basis[i] = NULL;

                    for(i=0;i<Term[nTerm-1].MatrixDim;i++)
                        Term[nTerm-1].Basis[i] = new CLargeFraction[Term[nTerm-1].noOfFlags];
                }
                
                //Read Term[nTerm-1].FlagList[].
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the flags.              " << flush;
                
                    RemoveWhitespace(FileIn,c);
                
                    if(CheckString(FileIn,"Flags",c)==false)
                        throw "0:Expected to read \"Flags :\".";

                    RemoveWhitespace(FileIn,c);

                    if(c!=':')
                        throw "0:Expected to read \"Flags :\".";

                    c = ReadChar(FileIn);

                    cout << "\rReading term " << nTerm << " : ";
                    cout << "                  ";

                    for(nFlag=1;nFlag<=Term[nTerm-1].noOfFlags;nFlag++)
                    {
                        cout << "\rReading term " << nTerm << " : ";
                        cout << "Reading flag " << nFlag << "." << flush;

                        RemoveWhitespace(FileIn,c);

                        if(CheckString(FileIn,"F",c)==false)
                            throw "4:";

                        if(c=='+')
                            throw "4:";

                        if(ReadLargeInteger(FileIn,L,c)==false)
                            throw "4:";

                        if(L!=nFlag)
                            throw "4:";

                        RemoveWhitespace(FileIn,c);

                        if(c!=':')
                            throw "4:";

                        c = ReadChar(FileIn);

                        Term[nTerm-1].FlagList[nFlag-1].Dim = n;
                        if(ReadPartialHypercube(FileIn,Term[nTerm-1].FlagList[nFlag-1],c)==
                                                                                       false)
                            throw "4:";
                        
                        //Set the type's colours set using the first flag's colours.
                        if(nFlag==1)
                        {
                            for(i=0;i<(1<<Term[nTerm-1].Type.Dim);i++)
                            for(j=0;j<(1<<Term[nTerm-1].Type.Dim);j++)
                                Term[nTerm-1].Type.C[i][j]
                                    = Term[nTerm-1].FlagList[0].C[i][j];
                        }

                        //Check the flag has the same type as the other flags.
                        for(i=0;i<(1<<Term[nTerm-1].Type.Dim);i++)
                        for(j=0;j<(1<<Term[nTerm-1].Type.Dim);j++)
                        {
                            if(Term[nTerm-1].FlagList[nFlag-1].C[i][j]
                               !=Term[nTerm-1].Type.C[i][j])
                                throw "0:The flag's induced \"type\" is not the same\n"
                                      "as those of the other flags. The labelled\n"
                                      "vertices that form the type are vertices\n"
                                      "0 to 2^<Dimension of type>-1.";
                        }
                    }

                    cout << "\rReading term " << nTerm << " : ";
                    cout << "              ";
                    for(i=0;i<NumberOfDigits(Term[nTerm-1].noOfFlags);i++)
                        cout << " ";
                }
                
                //Read Term[nTerm-1].Basis[][].
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the basis." << flush;
                
                    RemoveWhitespace(FileIn,c);

                    if(CheckString(FileIn,"Basis",c)==false)
                        throw "0:Expected to read \"Basis :\".";

                    RemoveWhitespace(FileIn,c);

                    if(c!=':')
                        throw "0:Expected to read \"Basis :\".";

                    c = ReadChar(FileIn);

                    for(nBasis=1;nBasis<=Term[nTerm-1].MatrixDim;nBasis++)
                    {
                        cout << "\rReading term " << nTerm << " : ";
                        cout << "Reading basis member " << nBasis << "." << flush;
            
                        RemoveWhitespace(FileIn,c);

                        if(CheckString(FileIn,"B",c)==false)
                            throw "5:";

                        if(c=='+')
                            throw "5:";

                        if(ReadLargeInteger(FileIn,L,c)==false)
                            throw "5:";

                        if(L!=nBasis)
                            throw "5:";

                        RemoveWhitespace(FileIn,c);

                        if(c!=':')
                            throw "5:";

                        c = ReadChar(FileIn);

                        r = ReadBasis(FileIn,Term[nTerm-1],nBasis-1,c);

                        if(r==1)
                            throw "5:"; //Incorrectly formatted input.

                        if(r==2)
                            throw "0:Expected to read \"F<An integer in "
                                  "[1,<Number of flags>]>\".";

                        if(r==3)
                            throw "0:A denominator of one of the fractions is zero.";
                    }

                    cout << "\rReading term " << nTerm << " : ";
                    cout << "                      ";
                    for(i=0;i<NumberOfDigits(Term[nTerm-1].MatrixDim);i++)
                        cout << " ";
                }

                //Read Term[nTerm-1].Matrix[][].
                {
                    cout << "\rReading term " << nTerm << " : ";
                    cout << "Reading the matrix." << flush;

                    RemoveWhitespace(FileIn,c);

                    if(CheckString(FileIn,"Matrix",c)==false)
                        throw "0:Expected to read \"Matrix :\".";

                    RemoveWhitespace(FileIn,c);

                    if(c!=':')
                        throw "0:Expected to read \"Matrix :\".";

                    c = ReadChar(FileIn);
                    
                    for(row=1;row<=Term[nTerm-1].MatrixDim;row++)
                    for(col=1;col<=Term[nTerm-1].MatrixDim;col++)
                    {
                        cout << "\rReading term " << nTerm << " : ";
                        cout << "Reading matrix entry (" << row << ", " << col << ").";
                        if(col==1 && row!=1)
                        {
                            n = NumberOfDigits(row-1)+NumberOfDigits(Term[nTerm-1].MatrixDim)
                                -NumberOfDigits(row)-1;

                            for(i=0;i<n;i++)
                                cout << " ";
                        }

                        cout << flush;

                        RemoveWhitespace(FileIn,c);

                        if(ReadLargeInteger(FileIn,L,c)==false)
                            throw "0:Expected to read a fraction.";

                        Term[nTerm-1].Matrix[row-1][col-1] = L;

                        RemoveWhitespace(FileIn,c);

                        //Check if it is a fraction.
                        if(c=='/')
                        {
                            c = ReadChar(FileIn);
                            RemoveWhitespace(FileIn,c);

                            if(ReadLargeInteger(FileIn,L,c)==false)
                                throw "0:Expected to read a fraction.";

                            if(L==0)
                                throw "0:The denominator of the fraction is zero.";

                            Term[nTerm-1].Matrix[row-1][col-1] =
                                Term[nTerm-1].Matrix[row-1][col-1]/L;
                        }
                    }

                    cout << "\rReading term " << nTerm << " : ";
                    cout << "                          ";
                    for(i=0;i<2*NumberOfDigits(Term[nTerm-1].MatrixDim);i++)
                        cout << " ";
                }
            }
        }
        catch(...)
        {
            cout << endl;
            throw;
        }

        cout << "\r               ";
        for(i=0;i<NumberOfDigits(noOfTerms);i++)
            cout << " ";

        cout << "\rFinished reading the data file." << endl;
        cout << endl;
      
        FileIn.close();
        return true;
    }
    catch(const char* str)
    {
        cout << endl;
        
        switch(str[0])
        {
        case '0':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << str+2 << endl;
            break;

        case '1':
            cout << "*** ERROR: Overflow. ***" << endl;
            cout << "Integer read was too large to store in a \"long int\"." << endl; 
            break;

        case '2':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << "Expected to read an edge-coloured hypercube in the form" << endl;
            cout << "\"<The dimension - an integer in [0,3]> : <The set of blue edges>\".\n";
            cout << "For example \"3 : {01, 26, 37}\"." << endl;
            break;

        case '3':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << "Expected to read \"--- Term " << nTerm << " ---\"." << endl;
            break;

        case '4':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << "Expected to read \"F" << nFlag << " : ";
            cout << "<The flag's blue edge set>\"."<< endl;
            cout << "The blue edge set should not contain any edges between an odd and even";
            cout << " vertex." << endl;
            cout << "An example of a blue edge set for a dimension 3 partial hypercube is";
            cout << endl;
            cout << "\"{26, 37}\"." << endl;
            break;

        case '5':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << "Expected to read \"B" << nBasis;
            cout << " : <A linear combination of flags>\"." << endl;
            cout << "The linear combination of flags should be in the form" << endl;
            cout << "\"<Fraction>(<Flag>)<+ or -><Fraction>(<Flag>)<+ or ->...\"." << endl;
            cout << "For example \"1/2(F1)-4/3(F2)+2/3(F5)+1/7(F6)\"." << endl;
            break;

        case '6':
            cout << "*** ERROR: Unexpected input. ***" << endl;
            cout << "Expected to read \"C" << nCons << " : ";
            cout << "<Partial hypercube's blue edge set>\"." << endl;
            cout << "The dimension of the hypercube should be <Dimension of partial ";
            cout << "subcubes H>." << endl;
            cout << "The blue edge set should not contain any edges whose end vertices ";
            cout << "differ by 1" << endl;
            cout << "or 2. An example of a dimension 3 edge set ";
            cout << "is \"{26, 37}\"." << endl; 
            break;

        default:
            cout << "*** ERROR: Unknown. ***" << endl;
            cout << "Thrown data : \"" << str << "\"" << endl; 
        }
    }
    catch(ErrorOverflow& e)
    {
        cout << endl;
        cout << "*** ERROR: Overflow. ***" << endl;
        cout << "Integer read was too large to store." << endl;
        cout << "Try increasing LI_MAX in the source code." << endl;        
    }
    catch(bad_alloc& e)
    {
        cout << endl;
        cout << "*** ERROR: Bad allocation. ***" << endl;
        cout << "Probably caused by lack of memory." << endl;
        cout << "Try decreasing LI_MAX in the source code." << endl;
    }
    catch(...)
    {
        cout << endl;
        cout << "*** ERROR: Unknown. ***" << endl;
    }
    
    cout << endl;

    FileIn.close();
    return false;
}

//Returns true if all matrices in Term[] are positive semidefinite (psd). The function
//assumes Term[] and noOfTerms have been initialized. A bad_alloc or ErrorOverflow object may
//be thrown.
bool IsPSD()
{
    long             i, j, n;
    long             nTerm;
    CLargeFraction** M;
    long             dim;
    CLargeFraction   F;
    CTermInfo        Temp;

    for(nTerm=1;nTerm<=noOfTerms;nTerm++)
    {
        cout << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
        cout << "Freeing memory.   " << flush;

        Temp.Free();

        cout << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
        cout << "Allocating memory." << flush;

        if(Term[nTerm-1].bIsPSDTerm==false || Term[nTerm-1].MatrixDim<=0)
            continue;

        //Copy Term[nTerm-1].Matrix[][] to Temp.Matrix[][]. Use dim and M to simplify the
        //expressions.
        dim            = Term[nTerm-1].MatrixDim;
        Temp.MatrixDim = dim;

        M           = new CLargeFraction*[dim];
        Temp.Matrix = M;

        for(i=0;i<dim;i++)
            M[i] = NULL;

        for(i=0;i<dim;i++)
            M[i] = new CLargeFraction[dim];

        cout << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
        cout << "Copying matrix.   " << flush;

        for(i=0;i<dim;i++)
        for(j=0;j<dim;j++)
            M[i][j] = Term[nTerm-1].Matrix[i][j];

        //Make M[][] symmetric.
        for(i=0;i<dim;i++)
        for(j=i+1;j<dim;j++)
        {
            F       = (M[i][j]+M[j][i])/2;
            M[i][j] = F;
            M[j][i] = F;
        }

        //The matrix M is psd if and only if R^T M R is psd, where R is any invertible
        //matrix. The transformation of adding lambda times column i to column j of matrix M
        //can be represented by a matrix C such that M C gives the desired result. The matrix
        //C is invertible when i and j are distinct. Furthermore C^T M is equivalent to
        //adding lambda times row i to row j of M. Hence by doing symmetric row and column
        //operations on M we can transform it into another symmetric matrix which retains
        //whether it is psd or not.
        for(n=0;n<dim;n++)
        {
            cout << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
            cout << "Checking row " << n+1 << " of " << dim << "." << flush;

            if(M[n][n]<0)
                return false; //Not positive semidefinite.

            if(M[n][n]==0)
            {
                //Check all other entries are 0.
                for(i=n+1;i<dim;i++)
                    if(M[n][i]!=0)
                    {
                        //The submatrix {M[n][n] M[n][i]}, {M[i][n] M[i][i]}, is not positive
                        //semidefinite and hence neither is M[][].
                        return false;
                    }

                continue;
            }

            //Subtract a multiple of row n from row i, such that M[i][n] = 0 (for i in
            //[n+1,dim-1]). Then repeat the operations for columns instead of rows (to keep
            //the matrix in the form R^T M R). 

            //To speed up the calculation temporarily divide row n by M[n][n].
            F = M[n][n];
            for(i=n;i<dim;i++)
                M[n][i] = M[n][i]/F;

            //Subtract row n from other rows.
            for(i=n+1;i<dim;i++)
            {
                F = M[i][n];
                for(j=n;j<dim;j++)
                    M[i][j] = M[i][j]-F*M[n][j];
            }

            //Now we need to restore row n, and do the column operations. It is easy to show
            //that this will not effect the entries M[i][j] where i,j>=n+1. Furthermore row n
            //and column n will end up consisting entirely of zeros, with the exception of
            //M[n][n] which will be some positive value. Hence to save time we will skip
            //these operations. It is enough to check the submatrix consisting of the entries
            //M[i][j] where i,j>=n+1. The entire matrix is psd if and only if the submatrix
            //is psd.
        }

        cout << "\rChecking matrix " << nTerm << " of " << noOfTerms << " : ";
        cout << "                  ";
        for(i=0;i<2*NumberOfDigits(dim);i++)
            cout << " ";
    }

    cout << "\r                                         ";
    for(i=0;i<2*NumberOfDigits(noOfTerms);i++)
        cout << " ";

    cout << "\rAll matrices are positive semidefinite." << endl;
    cout << endl;

    return true;
}

//Returns true if the binary represetation of i and j differ by precisely one bit. Expects i
//and j to be non-negative and less than 2^4.
bool IsAnEdge(long i, long j)
{
    long k;

    k = i^j;

    if(k==1 || k==2 || k==4 || k==8)
        return true;

    return false;
}

//Returns the number of blue edges in the hypercube g.
long NumberOfEdges(CGraph& g)
{
    long i, j;
    long edges;

    edges = 0;
    for(i=0;i<(1<<g.Dim);i++)
    for(j=0;j<i;j++)
    {
        if(IsAnEdge(i,j)==false)
            continue;
            
        if(g.C[i][j]==true)
            edges++;
    }

    return edges;
}

//Returns true if g1 and g2 are of the same dimension and have identically coloured edges.
bool IsCopy(CGraph& g1, CGraph& g2)
{
    long i, j;

    if(g1.Dim!=g2.Dim)
        return false;

    for(i=0;i<(1<<g1.Dim);i++)
    for(j=0;j<i;j++)
    {
        if(IsAnEdge(i,j)==false)
            continue;

        if(g1.C[i][j]!=g2.C[i][j])
            return false;
    }

    return true;
}

//If bInduced = false, IsSubcube() returns true if gSub is a subcube of gSuper.
//If bInduced = true,  IsSubcube() returns true if gSub is an induced subcube of gSuper.
//Assumes Iso[][] has been initialized.
bool IsSubcube(CGraph& gSub, CGraph& gSuper, bool bInduced)
{
    long i, j, p;
    bool bIsSub;
    long mapping[32];
    long root;

    if(gSuper.Dim<gSub.Dim)
        return false;

    if(gSub.Dim<0)
        return true;

    //Create all isomorphic copies of gSuper. We will do this by first choosing 'root', a
    //vertex that will be 0 in our new hypercube. Then we will permute through the gSuper.Dim
    //dimensions of the hypercube.
    for(root=0;root<(1<<gSuper.Dim);root++)
    for(p=0;p<Factorial[gSuper.Dim];p++)
    {
        //Due to the way we constructed Iso[][],
        //{Iso[p][0], Iso[p][1], ..., Iso[p][gSuper.Dim-1]} is a permutation of 
        //{0, 1, ..., gSuper.Dim-1}.

        //Construct the mapping between gSuper and the isomorphic hypercube.
        for(i=0;i<(1<<gSuper.Dim);i++)
        {
            //Initialize the mapping of vertex i to root.
            mapping[i] = root;

            //Check the component of dimension j in i.
            for(j=0;j<gSuper.Dim;j++)
            {
                //The j-th dimension is mapped to the Iso[p][j]-th dimension.

                if(((i>>j)&1)==1)
                {
                    //The j-th bit of i is 1, so to create our mapping we flip the
                    //Iso[p][j]-th bit of mapping[i].
                    mapping[i] ^= 1<<Iso[p][j];
                }

                //If the j-th bit of i is 0 we do not flip the Iso[p][j]-th bit.
            }
        }

        //Assume gSub is a (induced) subcube. If at some point we've shown it isn't, then try
        //a different mapping.
        bIsSub = true;
        for(i=0;i<(1<<gSub.Dim);i++)
        {
            for(j=0;j<i;j++)
            {
                if(IsAnEdge(i,j)==false)
                    continue;

                if(bInduced==true)
                {
                    //Check if the colours are identical.
                    if(gSub.C[i][j]!=gSuper.C[mapping[i]][mapping[j]])
                    {
                        //Try a different mapping.
                        bIsSub = false;
                        break;
                    }
                }
                else
                {
                    //Check if gSub is a subcube.
                    if(gSub.C[i][j]==true && gSuper.C[mapping[i]][mapping[j]]==false)
                    {
                        //Try a different mapping.
                        bIsSub = false;
                        break;
                    }
                }
            }

            if(bIsSub==false)
                break;
        }

        if(bIsSub==true)
            return true;
    }

    //Tested all mappings with no success.
    return false;
}

//Each blue edge set can be assigned a unique integer. FindMinIso() creates gOut a graph with
//the property that the flag (gOut, dimOfType) is isomorphic to the flag (gIn, dimOfType) and
//has the smallest integer associated with its blue edge set out of all such graphs. This
//function is used by GenerateH() to avoid storing isomorphic copies of graphs, and by
//CalculateDensity() to speed up searching through lists of flags. In order for GenerateH()
//to function correctly the way FindMinIso() constructs the integer representing the blue
//edge set is important. The function assumes Iso[][] has been initialized.
void FindMinIso(CGraph gIn, CGraph& gOut, long dimOfType)
{
    long   i, j, p, np;
    long   mapping[32];
    long   root;
    CGraph gTemp;
    bool   bBreak;

    //gOut holds the graph with the smallest integer associated with C[][] so far.
    gOut = gIn;

    if(gIn.Dim<=0)
        return;

    //We wish to test all isomorphic flags of (gIn, dimOfType). We will do this by creating
    //all isomorphic copies of gIn. First we will choose 'root', a vertex that will be 0 in
    //our new hypercube. Then we will permute through the gIn.Dim dimensions of the
    //hypercube.
    for(root=0;root<(1<<gIn.Dim);root++)
    {
        //When dimOfType>=0 we wish to preserve the positions of vertices
        //0,...,2^dimOfType-1.
        if(dimOfType>=0 && root!=0)
            break;

        //Set 'np' the number of dimensions we wish to permute.
        if(dimOfType<0)
            np = gIn.Dim-1; //We don't want to permute the 0 dimension. 
        else
            np = gIn.Dim-dimOfType;

        for(p=0;p<Factorial[np];p++)
        {
            //Construct the mapping between gIn and the isomorphic hypercube.
            for(i=0;i<(1<<gIn.Dim);i++)
            {
                //Initialize the mapping of vertex i to root.
                mapping[i] = root;

                //Check the component of dimension j in i.
                for(j=0;j<gIn.Dim;j++)
                {
                    //The j-th dimension is mapped to the (gIn.Dim-1-Iso[p][gIn.Dim-1-j])-th
                    //dimension. Due to the way we constructed Iso[][], this will cause the
                    //j-th dimension to be mapped to the j-th dimension when j<dimOfType,
                    //and permute the higher dimensions.

                    if(((i>>j)&1)==1)
                    {
                        //The j-th bit of i is 1, so to create our mapping we flip the
                        //(gIn.Dim-1-Iso[p][gIn.Dim-1-j])-th bit of mapping[i].
                        mapping[i] ^= 1<<(gIn.Dim-1-Iso[p][gIn.Dim-1-j]);
                    }

                    //If the j-th bit of i is 0 we do not flip the
                    //(gIn.Dim-1-Iso[p][gIn.Dim-1-j])-th bit.
                }
            }

            //Construct gTemp the isomorphic flag described by mapping[].
            gTemp.Dim = gIn.Dim;
            for(i=0;i<(1<<gIn.Dim);i++)
            for(j=0;j<(1<<gIn.Dim);j++)
                gTemp.C[i][j] = gIn.C[mapping[i]][mapping[j]];
            
            //We construct the unique integer associated with C[][] by considering an
            //ordering of all edges ij (with i>j). Specifically ij > rs if i>r, or i==r and
            //j>s. Our integer is a "gIn.dim*2^(gIn.Dim-1)" bit number where each bit is
            //associated with a edge in our ordering. The "largest" edge is associated with
            //the least significant bit, and the second largest edge with the second least
            //significant bit, etc. The value of the bits in the integer are given by the
            //associated edges, with a value of 1 if C[i][j] is true and 0 if it isn't.

            //We will not explicitly construct such integers, but by examining C[][] of gOut
            //and gTemp, we will make a comparison of which associated integer would be
            //smaller.

            //Cycle through the edges from the smallest to the largest.
            bBreak = false;
            for(i=0;i<(1<<gIn.Dim);i++)
            {
                for(j=0;j<i;j++)
                {
                    if(IsAnEdge(i,j)==false)
                        continue;

                    //Compare bits

                    if(gTemp.C[i][j]==false && gOut.C[i][j]==true)
                    {
                        //gTemp is smaller than gOut.
                        gOut   = gTemp;
                        bBreak = true;
                        break;
                    }

                    if(gTemp.C[i][j]==true && gOut.C[i][j]==false)
                    {
                        //gTemp is larger than gOut.
                        bBreak = true;
                        break;
                    }

                    //The integers are equal so far. Try the next edge.
                }

                if(bBreak==true)
                    break;
            }

            //Try the next mapping.
        }
    }

    return;
}

//Generates 'H' a linked list representing $\mathcal{H}$ the family of admissible hypercubes
//of dimension dimOfH. The function assumes dimOfH, ForbiddenGraph[], noOfForbiddenGraphs,
//and bForbidOnlyInducedSubcubes, have been initialized. A bad_alloc object may be thrown.
void GenerateH()
{
    long        i, j, n;
    CLinkedList OldList;
    CLinkedList NewList;
    CListNode*  pNode;
    CGraph      g, gMin;
    long        b, p;
    long        graphIndex, total;
    bool        bAddZeroCube;
    long        noOfEdgesToSet;
    long        EdgesToSet[20][2];
    bool        c;

    //We take 'OldList', a list of hypercubes of dimension n-1, and add a dimension to each
    //hypercube in the list to generate 'NewList' a list of hypercubes of dimension n. We
    //then make 'NewList' the new 'OldList' and repeat the procedure until we get the desired
    //dimension of hypercubes.

    //Generate the dimension zero hypercubes.
    cout << "\rGenerating dimension 0 hypercubes :" << flush;

    //bAddZeroCube holds whether we should add the hypercube which consists solely of a
    //single vertex.
    bAddZeroCube = true;

    for(i=0;i<noOfForbiddenGraphs;i++)
        if(ForbiddenGraph[i].Dim==0)
            bAddZeroCube = false;
    
    if(bAddZeroCube==true)
    {
        g.Dim  = 0;
        for(i=0;i<16;i++)
        for(j=0;j<16;j++)
            g.C[i][j] = false;

        OldList.Add(g);
    }
    
    for(n=1;n<=dimOfH;n++)
    {
        //Generate NewList, a list of hypercubes of dimension n, from OldList a list of
        //hypercubes of dimension n-1.

        //graphIndex and total are used to keep track of the progress.
        graphIndex = 0;
        total      = OldList.Size();

        //Work out the edges we will have to colour.
        noOfEdgesToSet = 0;
        for(i=(1<<(n-1));i<(1<<n);i++)
        for(j=0;j<i;j++)
        {
            if(IsAnEdge(i,j)==false)
                continue;

            if((i^j)==1)
                continue; //ij is a partial edge.
            
            EdgesToSet[noOfEdgesToSet][0] = i;
            EdgesToSet[noOfEdgesToSet][1] = j;
            noOfEdgesToSet++;
        }

        pNode = OldList.pHead;
        while(pNode!=NULL)
        {
            graphIndex++;
            cout << "\rGenerating dimension " << n << " hypercubes : ";
            cout << "Extending hypercube " << graphIndex << " of " << total << "." << flush;

            //Create a new graph which is pNode->g with an extra dimension.
            g = pNode->g;
            g.Dim++;

            //There are 2^(noOfEdgesToSet) possible ways to colour the new edges. We let b
            //encode the colouring via the value of its bits.
            for(b=0;b<(1<<noOfEdgesToSet);b++)
            {
                for(p=0;p<noOfEdgesToSet;p++)
                {
                    if(((b>>p)&1)==1)
                        c = true;
                    else
                        c = false;

                    g.C[EdgesToSet[p][0]][EdgesToSet[p][1]] = c;
                    g.C[EdgesToSet[p][1]][EdgesToSet[p][0]] = c;
                }

                if(bForbidOnlyInducedSubcubes==false)
                {
                    //Check if the graph is admissible.
                    for(i=0;i<noOfForbiddenGraphs;i++)
                        if(IsSubcube(ForbiddenGraph[i],g,bForbidOnlyInducedSubcubes)==true)
                            break;
                
                    if(i!=noOfForbiddenGraphs)
                        continue; //A forbidden graph was found.
                }
                else
                {
                    long   t;
                    CGraph temp;

                    //Try every colouring of the partial edges.
                    temp = g;
                    for(t=0;t<(1<<(1<<(n-1)));t++)
                    {
                        for(i=0;i<(1<<(n-1));i++)
                        {
                            temp.C[2*i][2*i+1] = (t>>i)&1;
                            temp.C[2*i+1][2*i] = (t>>i)&1;
                        }

                        for(i=0;i<noOfForbiddenGraphs;i++)
                            if(IsSubcube(ForbiddenGraph[i],temp,bForbidOnlyInducedSubcubes)
                                                                                      ==true)
                                break;

                        if(i!=noOfForbiddenGraphs)
                            continue; //A forbidden graph was found.
                        else
                            break;
                    }

                    if(t==1<<(1<<(n-1)))
                        continue; //Every colouring has a forbidden graph 
                }

                //We are guaranteed to generate all hypercubes which are minimally
                //represented due to the way FindMinIso() chooses a minimal representive of
                //the isomorphic copies of a hypercube and the way we are inductively
                //building up our list of hypercubes from smaller dimension hypercubes which
                //are minimally represented. Hence if the hypercube is not already the
                //minimal representation of all its isomorphic copies we can safely ignore
                //it.
                FindMinIso(g,gMin,-1);

                if(IsCopy(g,gMin)==false)
                    continue;
    
                NewList.Add(g);
            }

            //Move to the next hypercube in OldList.
            pNode = pNode->pNext;
        }

        //Make NewList the new OldList.
        OldList.Free();
        OldList.pHead = NewList.pHead;
        NewList.pHead = NULL;

        cout << "\rGenerating dimension " << n << " hypercubes :                          ";

        for(i=0;i<2*NumberOfDigits(total);i++)
            cout << " ";
    }

    //Move OldList to H.
    H.Free();
    H.pHead       = OldList.pHead;
    OldList.pHead = NULL;
    
    //Display how large H is.
    n = H.Size();

    cout << "\r                                    ";
    if(n==1)
        cout << "\rFound 1 hypercube." << endl;
    else
        cout << "\rFound " << n << " hypercubes."<< endl;

    cout << endl;

    return;
}

//Displays 'Density' as both a fraction and a decimal. This function is used by
//CalculateDensity() to display an upper bound of the Turan density. It may throw an
//ErrorOverflow object.
void DisplayDensity(CLargeFraction Density)
{
    long      i;
    bool      bNegative;
    bool      bRounded;
    CLargeInt Digits, PowerOf10;
    
    Density.Simplify();

    cout << "\rUpper bound of the Turan density" << endl;
    
    if(Density.D==1)
    {
        cout << " = " << Density.N << endl;
        cout << endl;
        return;
    }

    cout << " = " << Density;
    
    //Display Density as a decimal to 'noOfDecimalPlaces' decimal places.

    //Check if Density is negative.
    if(Density<0)
    {
        Density   = -Density;
        bNegative = true;
    }
    else
        bNegative = false;

    //Calculate the digits that will make up the decimal.
    
    //Calculate 10^noOfDecimalPlaces.
    PowerOf10 = 1;
    for(i=0;i<noOfDecimalPlaces;i++)
        PowerOf10 = PowerOf10*10;

    Density = Density*PowerOf10;

    //'Digits' holds Density*10^noOfDecimalPlaces rounded down. We wish to round up.
    Digits = Density.N/Density.D;
    
    //Check if rounding up is necessary.
    if(Density.N%Density.D==0)
        bRounded = false;
    else
    {
        //Rounding is necessary, currently the magnitude has been rounded down. If the result
        //is negative then this is fine. If the result is positive then we add one so that
        //the magnitude is rounded up.
        bRounded = true;

        if(bNegative==false)
            Digits = Digits+1;
    }

    //Start displaying the digits.
    cout << endl;
    cout << " = ";
    
    if(bNegative==true)
        cout << "-";

    //Display the digits that lie to the left of the decimal point.
    cout << Digits/PowerOf10 << ".";

    //Display the digits that lie to the right of the decimal point, one at a time.
    Digits = Digits%PowerOf10;
    for(i=0;i<noOfDecimalPlaces;i++)
    {
        //Display the digit (10*Digits)/PowerOf10 rounded down.
        Digits = Digits*10;

        cout << Digits/PowerOf10;

        Digits = Digits%PowerOf10;
    }

    if(bRounded==true)
        cout << " (rounded up)";
    
    cout << endl;
    cout << endl;

    return;
}

//Calculates then displays the upper bound of the Turan density. The function assumes
//Iso[][], Term[], noOfTerms, H, and dimOfH have been initialized. To save memory the
//function modifies Term[]. A bad_alloc or ErrorOverflow object may be thrown.
void CalculateDensity()
{
    long           i, j, p, q, r;
    long           nTerm;
    long           root;
    long           dimOfFlag;
    long           dimOfType;
    long           VertexMapping[2][32];
    long           DimensionMapping[2][5];
    long           index[2];
    CGraph         f[2];
    CListNode*     pNode;
    CLargeFraction Density;
    CTermInfo      TempMatrix;

    if(H.pHead==NULL)
    {
        DisplayDensity(0);
        return;
    }

    //Calculate the densities of the graphs in H.
    {
        cout << "\rCalculating the densities of the subcubes." << flush;

        pNode = H.pHead;
        while(pNode!=NULL)
        {
            //Density is (number of blue edges)/((dimOfH-1)*2^(dimOfH-1)).
            pNode->coeff = CLargeFraction(NumberOfEdges(pNode->g))/((dimOfH-1)<<(dimOfH-1)); 
            
            pNode = pNode->pNext;
        }

        cout << "\r                                          ";
    }

    //Calculate the contribution of the terms.
    for(nTerm=1;nTerm<=noOfTerms;nTerm++)
    {
        CTermInfo& T = Term[nTerm-1];

        cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : " << flush;

        if(T.bIsPSDTerm==false)
        {
            vector<bool> bFound[2];
            long         hasFlipped;
            long         noOfH = H.Size(); //Used for display purposes.
            long         hCurr;            //Used for display purposes.
            
            //bFound[][] keeps track of which constraint graphs we find in H.
            for(i=0;i<2;i++)
                bFound[i].resize(T.noOfConstraints);

            //Evaluate the coefficient of each H.
            hCurr = 0;
            pNode = H.pHead;
            while(pNode!=NULL)
            {
                hCurr++;
                cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : ";
                cout << "Calculating coefficient " << hCurr << " of ";
                cout << noOfH << "." << flush;

                //Set dimension 0 and r to contain the undefined edges.
                for(r=1;r<dimOfH;r++)
                {
                    //Initialize bFound.
                    for(i=0;i<2;i++)
                    for(j=0;j<bFound[i].size();j++)
                        bFound[i][j] = false;

                    //Try each mapping which maps dimension 0 and r to 0 and 1.
                    for(root=0;root<(1<<dimOfH);root++)
                    for(p=0;p<Factorial[dimOfH];p++)
                    {
                        //Check whether dimensions {0,r} = {0,1}, and store which way
                        //round they are in "hasFlipped".
                        if(Iso[p][0]==0 && Iso[p][1]==r)
                            hasFlipped = 0;
                        else
                        if(Iso[p][1]==0 && Iso[p][0]==r)
                            hasFlipped = 1;
                        else
                            continue;

                        //Explicitly create the mapping between vertices in VertexMapping[0][].
                        for(i=0;i<(1<<dimOfH);i++)
                        {
                            //Initialize the mapping of vertex i to root.
                            VertexMapping[0][i] = root;

                            //Check the component of dimension j in i.
                            for(j=0;j<dimOfH;j++)
                                if(((i>>j)&1)==1)
                                {
                                    //The j-th bit of i is 1, so to create our mapping we flip the
                                    //Iso[p][j]-th bit of VertexMapping[0][i].
                                    VertexMapping[0][i] ^= 1<<Iso[p][j];
                                }
                        }

                        //Create the possible constraint hypercube in f[0].
                        f[0].Dim = dimOfH;

                        for(i=0;i<(1<<dimOfH);i++)
                        for(j=0;j<(1<<dimOfH);j++)
                        {
                            f[0].C[i][j] = pNode->g.C[VertexMapping[0][i]][VertexMapping[0][j]];

                            if((i^j)==1 || (i^j)==2)
                                f[0].C[i][j] = false; //Set the undefined edges to false.
                        }

                        //Find f[0] in T.ConstraintGraph[].
                        for(i=0;i<T.noOfConstraints;i++)
                            if(IsCopy(f[0],T.ConstraintGraph[i])==true)
                                bFound[hasFlipped][i] = true;

                        //Try a new root and permutation p.
                    }

                    //Calculate the contribution to the coefficient.
                    for(i=0;i<T.noOfConstraints;i++)
                    {
                        if(bFound[0][i]==bFound[1][i])
                            continue;

                        if(bFound[0][i]==true)
                            pNode->coeff = pNode->coeff
                                         +T.ConstraintCoeff[i]/(dimOfH-1);

                        if(bFound[1][i]==true)
                            pNode->coeff = pNode->coeff
                                         -T.ConstraintCoeff[i]/(dimOfH-1);
                    }
                }

                pNode = pNode->pNext;
            }

            cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : ";
            cout << "                             " << flush;
            for(i=0;i<2*NumberOfDigits(noOfH);i++)
                cout << " ";

            T.Free();
            continue;
        }

        if(T.MatrixDim<=0 || T.noOfFlags<=0)
        {
            T.Free();
            continue;
        }

        //Replace the flags with their "minimal" isomporhic copy. 
        {
            cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : ";
            cout << "Initializing flags." << flush;

            dimOfType = T.Type.Dim;
            dimOfFlag = T.FlagList[0].Dim;

            for(i=0;i<T.noOfFlags;i++)
                FindMinIso(T.FlagList[i],T.FlagList[i],dimOfType);
        }

        //Calculate the effect of the basis on the matrix.
        {
            cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : ";
            cout << "Initializing matrix." << flush;

            //Allocate memory for the new matrix.
            TempMatrix.MatrixDim = T.noOfFlags;
            TempMatrix.Matrix    = new CLargeFraction*[TempMatrix.MatrixDim];

            for(i=0;i<TempMatrix.MatrixDim;i++)
                TempMatrix.Matrix[i] = NULL;

            for(i=0;i<TempMatrix.MatrixDim;i++)
                TempMatrix.Matrix[i] = new CLargeFraction[TempMatrix.MatrixDim];

            //Set TempMatrix.Matrix = T.Basis^T T.Matrix T.Basis.
            for(i=0;i<TempMatrix.MatrixDim;i++)
            for(j=0;j<TempMatrix.MatrixDim;j++)
            {
                TempMatrix.Matrix[i][j] = 0;

                for(p=0;p<T.MatrixDim;p++)
                for(q=0;q<T.MatrixDim;q++)
                {
                    //To avoid costly CLargeFraction operations check if we are adding zero.
                    if(T.Basis[p][i]==0 || T.Basis[q][j]==0 || T.Matrix[p][q]==0)
                        continue;

                    TempMatrix.Matrix[i][j] = TempMatrix.Matrix[i][j]
                                              +T.Basis[p][i]*T.Matrix[p][q]*T.Basis[q][j];
                }
            }

            //Free T.Matrix[][] and T.Basis[][] (as they are no longer required).
            for(i=0;i<T.MatrixDim;i++)
                delete[] T.Matrix[i];

            delete[] T.Matrix;
            T.Matrix = NULL;
    
            for(i=0;i<T.MatrixDim;i++)
                delete[] T.Basis[i];

            delete[] T.Basis;
            T.Basis = NULL;

            //Store TempMatrix.Matrix[][] in T.Matrix[][].
            T.MatrixDim          = TempMatrix.MatrixDim;
            T.Matrix             = TempMatrix.Matrix;
            TempMatrix.MatrixDim = 0; 
            TempMatrix.Matrix    = NULL;

            //To calculate the contribution of the term we will multiply elements of the
            //matrix by probabilities. These probabilities will always be of the form
            //<an integer>/((dimOfH-1)!*2^dimOfH). To avoid costly CLargeFraction operations
            //we will pre-divide the matrix by ((dimOfH-1)!*2^dimOfH).
            for(i=0;i<T.MatrixDim;i++)
            for(j=0;j<T.MatrixDim;j++)
                T.Matrix[i][j] = T.Matrix[i][j]/(Factorial[dimOfH-1]*(1<<dimOfH));
        }

        //Count how many times FlagList[a] intersected with FlagList[b] appears in a subcube
        //H. Using this count we can calculate $E[p(F_a,F_b,\theta;H)]$, and hence the
        //contribution Term[nTerm-1] makes to the upper bound.

        //Generate all isomorphic copies of H by first choosing 'root', a vertex that will
        //be 0 in our new hypercube, then choosing a permutation of the 'dimOfH' dimensions.
        for(root=0;root<(1<<dimOfH);root++)
        for(p=0;p<Factorial[dimOfH];p++)
        {
            cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : ";
            cout << "Checking mapping " << root*Factorial[dimOfH]+p+1 << " of ";
            cout << Factorial[dimOfH]*(1<<dimOfH) << "." << flush;

            if(Iso[p][0]!=0)
                continue; //Dimension 0 should get mapped to dimension 0.

            //Create a mapping from the vertices of a subcube of H to the vertex set of two
            //flags f[0], f[1]. Vertex v in flag f[r] will be the vertex
            //'VertexMapping[r][v]' in the subcube of H.

            //Set the dimensions which will form the type.
            for(i=0;i<dimOfType;i++)
            {
                DimensionMapping[0][i] = Iso[p][i];
                DimensionMapping[1][i] = Iso[p][i];
            }

            //Map the remaining dimensions.
            for(i=dimOfType;i<dimOfFlag;i++)
            {
                DimensionMapping[0][i] = Iso[p][i];
                DimensionMapping[1][i] = Iso[p][i+dimOfFlag-dimOfType];
            }

            //Create the vertex mappings.
            for(i=0;i<(1<<dimOfFlag);i++)
            {
                //Initialize the mapping of vertex i to root.
                VertexMapping[0][i] = root;
                VertexMapping[1][i] = root;

                //Check the component of dimension j in i.
                for(j=0;j<dimOfFlag;j++)
                {
                    if(((i>>j)&1)==1)
                    {
                        //The j-th bit of i is 1, so to create our mapping we flip the
                        //VertexMapping[][j]-th bit of VertexMapping[][i].
                        VertexMapping[0][i] ^= 1<<DimensionMapping[0][j];
                        VertexMapping[1][i] ^= 1<<DimensionMapping[1][j];
                    }
                }
            }

            //Apply VertexMapping[][] to each subcube in the list H to get two flags f[0],
            //f[1].
            pNode = H.pHead;
            while(pNode!=NULL)
            {
                //Create the two flags.
                for(r=0;r<2;r++)
                {
                    f[r].Dim = dimOfFlag;

                    for(i=0;i<(1<<dimOfFlag);i++)
                    for(j=0;j<(1<<dimOfFlag);j++)
                        f[r].C[i][j] = pNode->g.C[VertexMapping[r][i]][VertexMapping[r][j]];
                }

                //Check types match to T.Type, by temporarily reducing the dimension of f[0].
                f[0].Dim = dimOfType;
                if(IsCopy(f[0],T.Type)==false)
                {
                    pNode = pNode->pNext;
                    continue;
                }

                f[0].Dim = dimOfFlag;

                //Find the isomorphic copy of each flag in T.FlagList[], and store the
                //position at which it appears in index[].
                for(r=0;r<2;r++)
                    FindMinIso(f[r],f[r],dimOfType);

                for(index[0]=0;index[0]<T.noOfFlags;index[0]++)
                    if(IsCopy(f[0],T.FlagList[index[0]])==true)
                    {
                        for(index[1]=0;index[1]<T.noOfFlags;index[1]++)
                            if(IsCopy(f[1],T.FlagList[index[1]])==true)
                            {
                                //Rather than keep track of how many times f[0] intersected
                                //with f[1] occurs then use this to update pNode->coeff, we
                                //will update pNode->coeff directly.
                                pNode->coeff = pNode->coeff+T.Matrix[index[0]][index[1]];
                            }
                    }

                pNode = pNode->pNext;
            }
        }

        cout << "\rEvaluating term " << nTerm << " of " << noOfTerms << " : ";
        cout << "                      ";
        for(i=0;i<2*NumberOfDigits(Factorial[dimOfH]*(1<<dimOfH));i++)
            cout << " ";

        T.Free();
    }

    cout << "\r                       ";
    for(i=0;i<2*NumberOfDigits(noOfTerms);i++)
        cout << " ";

    //Find the upper bound of the Turan density.
    {
        cout << "\rFinding the maximum coefficient." << flush;

        Density = 0;
        pNode = H.pHead;
        while(pNode!=NULL)
        {
            if(Density<pNode->coeff)
                Density = pNode->coeff;
        
            pNode = pNode->pNext;
        }

        DisplayDensity(Density);
    }

    return;
}

//The main function. Expects argc to be 2, argv[0] to be the name of the executable and
//argv[1] to be the name of the input file.
int main(int argc, char* argv[])
{
    long i;
    bool bHasSpaces;
    
    try
    {
        cout << endl;

        //Check that a file was passed to the program via the command line.
        if(argc!=2)
        {
            //Check if argv[0][] has spaces.
            bHasSpaces = false;
            i          = 0;
            while(argv[0][i]!='\0')
            {
                if(argv[0][i]==' ')
                {
                    bHasSpaces = true;
                    break;
                }

                i++;
            }

            cout << "Usage : " << endl;
            if(bHasSpaces==true)
                cout << "\"" << argv[0] << "\"";
            else
                cout << argv[0];

            cout << " <Input Data File>" << endl;
            cout << endl;

            return 0;
        }

        //Read the input file.
        if(ReadDataFile(argv[1])==false)
        {
            Cleanup();
            return 0;
        }

        //Initialize Iso[][].
        cout << "\rAllocating memory for the isomorphism mapping." << flush;
        
        InitIso();
        
        cout << "\rChecking the matrices are positive semidefinite....." << endl;
        
        if(IsPSD()==false)
        {
            cout << endl;
            cout << endl;
            cout << "*** ERROR: Matrix is not positive semidefinite. ***" << endl;
            cout << "For the calculation to return an upper bound of the" << endl;
            cout << "Turan density all matrices must be positive semidefinite." << endl;
            cout << endl;

            Cleanup();
            return 0;
        }

        cout << "\rGenerating admissible partial subcubes of dimension " << dimOfH;
        cout << "....." << endl;

        GenerateH();

        cout << "\rCalculating the upper bound of the Turan density....." << endl;

        CalculateDensity();

        Cleanup();
        return 0; //Calculation completed successfully.
    }
    catch(bad_alloc& e)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Bad allocation. ***" << endl;
        cout << "Probably caused by lack of memory." << endl;
        cout << "Try decreasing LI_MAX in the source code." << endl;
    }
    catch(ErrorOverflow& e)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Overflow. ***" << endl;
        cout << "The calculation encountered an integer that was too large to store.\n";
        cout << "Try increasing LI_MAX in the source code." << endl;
    }
    catch(ErrorDivisionByZero& e)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Division by zero. ***" << endl;
    }
    catch(...)
    {
        cout << endl;
        cout << endl;
        cout << "*** ERROR: Unknown. ***" << endl;
    }

    cout << endl;

    Cleanup();
    return 0;
}

